Multi-solitons of the half-wave maps equation and Calogero-Moser spin-pole dynamics

We consider the half-wave maps (HWM) equation which provides a continuum description of the classical Haldane-Shastry spin chain on the real line. We present exact multi-soliton solutions of this equation. Our solutions describe solitary spin excitations that can move with different velocities and interact in a non-trivial way. We make an ansatz for the solution allowing for an arbitrary number of solitons, each described by a pole in the complex plane and a complex spin variable, and we show that the HWM equation is satisfied if these poles and spins evolve according to the dynamics of an exactly solvable spin Calogero-Moser (CM) system with certain constraints on initial conditions. We also find first order equations providing a B\"acklund transformation of this spin CM system, generalize our results to the periodic HWM equation, and provide plots that visualize our soliton solutions.

==> rational_case.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    108567,       2674]
NotebookOptionsPosition[    101480,       2537]
NotebookOutlinePosition[    101884,       2553]
CellTagsIndexPosition[    101841,       2550]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Rational case", "Title",
 CellChangeTimes->{{3.801394555962491*^9, 
  3.8013945583525867`*^9}},ExpressionUUID->"d2809006-97ce-4018-84bd-\
c99f21146598"],

Cell[CellGroupData[{

Cell["Generating random input", "Section",
 CellChangeTimes->{{3.800341704364391*^9, 
  3.8003417094799404`*^9}},ExpressionUUID->"61532649-23dc-4c4b-be3a-\
f2143ac65904"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Generateinput", "[", 
    RowBox[{"mb_", ",", "L_", ",", "M_", ",", 
     RowBox[{"precision_", ":", "50"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s", ",", "a"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "j", "]"}], "[", "0", "]"}], "=", 
         RowBox[{
          RowBox[{"RandomReal", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "L"}], ",", "L"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"RandomReal", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "5"}], "}"}], ",", 
             RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], 
            "]"}]}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"j", ",", "M"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Theta]I", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "\[Pi]"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}], 
         RowBox[{"(*", 
          RowBox[{
          "rotation", " ", "angle", " ", "in", " ", "the", " ", "plane", " ", 
           "orthogonal", " ", "to", " ", "mb"}], "*)"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Theta]R", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "\[Pi]"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}], 
         RowBox[{"(*", 
          RowBox[{
          "rotation", " ", "angle", " ", "in", " ", "the", " ", "plane", " ", 
           "orthogonal", " ", "to", " ", "nI"}], "*)"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"nI", "[", "j", "]"}], "=", 
          RowBox[{
           RowBox[{"RotationMatrix", "[", 
            RowBox[{"\[Theta]I", ",", "mb"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
              "mb", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
             ",", "0", ",", 
             RowBox[{
             "mb", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            "}"}]}]}], 
         RowBox[{"(*", 
          RowBox[{"normalised", " ", "sI"}], "*)"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"nR", "[", "j", "]"}], "=", 
          RowBox[{
           RowBox[{"RotationMatrix", "[", 
            RowBox[{"\[Theta]R", ",", 
             RowBox[{"nI", "[", "j", "]"}]}], "]"}], ".", 
           FractionBox[
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                RowBox[{"nI", "[", "j", "]"}], "\[LeftDoubleBracket]", "3", 
                "\[RightDoubleBracket]"}]}], ",", "0", ",", 
              RowBox[{
               RowBox[{"nI", "[", "j", "]"}], "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}]}], "}"}], 
            RowBox[{"Norm", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 RowBox[{"nI", "[", "j", "]"}], "\[LeftDoubleBracket]", "3", 
                 "\[RightDoubleBracket]"}]}], ",", "0", ",", 
               RowBox[{
                RowBox[{"nI", "[", "j", "]"}], "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}]}], "}"}], "]"}]]}]}], 
         RowBox[{"(*", 
          RowBox[{"normalised", " ", "sR"}], "*)"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"normsI", "=", 
          RowBox[{
           RowBox[{"Im", "[", 
            RowBox[{
             RowBox[{"a", "[", "j", "]"}], "[", "0", "]"}], "]"}], 
           RowBox[{
            RowBox[{"nR", "[", "j", "]"}], ".", "mb"}]}]}], 
         RowBox[{"(*", 
          RowBox[{
          "norm", " ", "of", " ", "sI", " ", "now", " ", "follows", " ", 
           "from", " ", "inner", " ", "product", " ", "of", " ", "nR", " ", 
           "with", " ", "mb"}], "*)"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", "j", "]"}], "[", "1", "]"}], "[", "0", "]"}], 
          "=", 
          RowBox[{"normsI", " ", 
           RowBox[{"nR", "[", "j", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", "j", "]"}], "[", "2", "]"}], "[", "0", "]"}], 
          "=", 
          RowBox[{"normsI", " ", 
           RowBox[{"nI", "[", "j", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
        ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"j", ",", "M"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"alist", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "j", "]"}], "[", "0", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"slist", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", "j", "]"}], "[", "1", "]"}], "[", "0", "]"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", "j", "]"}], "[", "2", "]"}], "[", "0", 
            "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nRlist", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"nR", "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nIlist", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"nI", "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}]}], ";"}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Norm", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"s", "[", "j", "]"}], "[", "1", "]"}], "[", "0", 
               "]"}], "]"}], "-", 
             RowBox[{"Norm", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"s", "[", "j", "]"}], "[", "2", "]"}], "[", "0", 
               "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "~", "Join", "~", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"s", "[", "j", "]"}], "[", "1", "]"}], "[", "0", 
               "]"}], ".", "mb"}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Norm", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"s", "[", "j", "]"}], "[", "2", "]"}], "[", "0", 
                 "]"}], "]"}], "2"], "/", 
              RowBox[{"Im", "[", 
               RowBox[{
                RowBox[{"a", "[", "j", "]"}], "[", "0", "]"}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], "//", "Chop"}], "//", 
        "DeleteDuplicates"}], "//", "Print"}], 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"check", " ", "the", " ", "input"}], ",", " ", 
        RowBox[{"return", " ", 
         RowBox[{"{", "0", "}"}], " ", "if", " ", "correct"}]}], "*)"}], 
      ";"}], "*)"}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8003407029078636`*^9, 3.800340727939557*^9}, {
   3.8003407646830463`*^9, 3.8003408336142015`*^9}, {3.800340925248457*^9, 
   3.8003409491622887`*^9}, {3.800340980377098*^9, 3.800341085278537*^9}, {
   3.8003411675951414`*^9, 3.8003411747963552`*^9}, {3.800341223385731*^9, 
   3.8003412294667335`*^9}, {3.8003413441958833`*^9, 3.800341346489272*^9}, {
   3.8003413929038363`*^9, 3.8003414101079464`*^9}, 3.8003414787204323`*^9, {
   3.8003416429520855`*^9, 3.8003416445746727`*^9}, 3.8003416914402637`*^9, {
   3.800351313384815*^9, 3.8003513766790056`*^9}, {3.800351615143817*^9, 
   3.8003516331283092`*^9}, {3.800352279992504*^9, 3.800352280684655*^9}, {
   3.8003540410123453`*^9, 3.800354053639476*^9}, {3.8003542459572906`*^9, 
   3.8003542672695565`*^9}, {3.8003618424439907`*^9, 3.8003618424898663`*^9}, 
   3.800609264349022*^9, {3.8006093313951645`*^9, 3.800609332938345*^9}, {
   3.8006114984527545`*^9, 3.8006115010784445`*^9}, {3.8006126077364097`*^9, 
   3.800612749058263*^9}, {3.8006146503854837`*^9, 3.8006146507085867`*^9}, 
   3.800615075804349*^9, {3.8006420934919453`*^9, 3.8006421199355307`*^9}, {
   3.8006421972360387`*^9, 3.8006422125248113`*^9}, {3.8006444749595575`*^9, 
   3.800644495023134*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"44c3eaab-f165-4790-9f22-bacc74e47eab"]
}, Closed]],

Cell[CellGroupData[{

Cell["Iterating random input to satisfy the constraints", "Section",
 CellChangeTimes->{{3.8006438319383793`*^9, 3.800643835839291*^9}, {
  3.8013944662368803`*^9, 
  3.8013944786462913`*^9}},ExpressionUUID->"56522f85-c1e3-4f38-a1ca-\
805aca1bc7f2"],

Cell[CellGroupData[{

Cell["Normrecursion function", "Subsection",
 CellChangeTimes->{{3.801393166766944*^9, 
  3.8013931690340595`*^9}},ExpressionUUID->"930b326d-89b2-4263-95e5-\
ab7ad8ffaa82"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"normrecursion", "[", 
     RowBox[{"mb_", ",", "M_", ",", "L_"}], "]"}], "[", 
    RowBox[{"alist_", ",", "nRlist_", ",", "nIlist_"}], "]"}], "[", "snlist_",
    "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"m", "[", "j", "]"}], "=", 
         RowBox[{"mb", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Sum", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{
               "snlist", "\[LeftDoubleBracket]", "k", 
                "\[RightDoubleBracket]"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "nRlist", "\[LeftDoubleBracket]", "k", 
                  "\[RightDoubleBracket]"}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  RowBox[{
                  "nIlist", "\[LeftDoubleBracket]", "k", 
                   "\[RightDoubleBracket]"}]}]}], ")"}]}], 
              RowBox[{
               RowBox[{
               "alist", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}], "-", 
               RowBox[{
               "alist", "\[LeftDoubleBracket]", "k", 
                "\[RightDoubleBracket]"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"Range", "[", "M", "]"}], ",", "j"}], "]"}]}], 
              "}"}]}], "]"}]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Sum", "[", 
            RowBox[{
             FractionBox[
              RowBox[{"Conjugate", "[", 
               RowBox[{
                RowBox[{
                "snlist", "\[LeftDoubleBracket]", "k", 
                 "\[RightDoubleBracket]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "nRlist", "\[LeftDoubleBracket]", "k", 
                   "\[RightDoubleBracket]"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{
                   "nIlist", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}]}]}], ")"}]}], "]"}], 
              RowBox[{
               RowBox[{
               "alist", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}], "-", 
               RowBox[{"Conjugate", "[", 
                RowBox[{
                "alist", "\[LeftDoubleBracket]", "k", 
                 "\[RightDoubleBracket]"}], "]"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"Range", "[", "M", "]"}], ",", "j"}], "]"}]}], 
              "}"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "M"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Im", "[", 
         RowBox[{
         "alist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
         "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nR", "[", "j", "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"nI", "[", "j", "]"}]}]}], ")"}], ".", 
         RowBox[{"Conjugate", "[", 
          RowBox[{"m", "[", "j", "]"}], "]"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.800643903231045*^9, 3.800643908413785*^9}, {
   3.800644121025503*^9, 3.80064415974461*^9}, {3.8006444247012997`*^9, 
   3.800644444365925*^9}, {3.800644510760874*^9, 3.800644643472059*^9}, {
   3.800644815325457*^9, 3.80064484534264*^9}, {3.800646155885606*^9, 
   3.8006461561927342`*^9}, {3.800646413181133*^9, 3.800646436445685*^9}, {
   3.8006465851076484`*^9, 3.800646586171335*^9}, 3.800646697727239*^9, {
   3.800646748737729*^9, 3.800646755135645*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"7462363c-ece5-457c-8f40-6dc07d0f3440"]
}, Closed]],

Cell[CellGroupData[{

Cell["Testconstraints", "Subsection",
 CellChangeTimes->{{3.8008739124789114`*^9, 
  3.800873914173314*^9}},ExpressionUUID->"b6a55507-f4b0-4d17-877c-\
fad19723fe9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Testconstraints", "[", 
    RowBox[{"mb_", ",", "M_", ",", "L_"}], "]"}], "[", 
   RowBox[{"alist_", ",", "slist_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
           ".", 
           RowBox[{
           "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "//", "Chop"}], "//", 
       "DeleteDuplicates"}], ")"}], "~", "Join", "~", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
            ".", 
            RowBox[{"(", 
             RowBox[{"mb", "+", 
              RowBox[{"\[ImaginaryI]", "  ", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 FractionBox[
                  RowBox[{
                  "slist", "\[LeftDoubleBracket]", "k", 
                   "\[RightDoubleBracket]"}], 
                  RowBox[{
                   RowBox[{
                   "alist", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "-", 
                   RowBox[{
                   "alist", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}]}]], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", 
                   RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "M", "]"}], ",", "j"}], "]"}]}], 
                  "}"}]}], "]"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 FractionBox[
                  RowBox[{"Conjugate", "[", 
                   RowBox[{
                   "slist", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}], "]"}], 
                  RowBox[{
                   RowBox[{
                   "alist", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "-", 
                   RowBox[{"Conjugate", "[", 
                    RowBox[{
                    "alist", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}], "]"}]}]], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "M"}], "}"}]}], "]"}]}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "//", "N"}], "//", 
        "Chop"}], "//", "DeleteDuplicates"}], ")"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8006120321898193`*^9, 3.8006121756090245`*^9}, {
   3.8006451339912024`*^9, 3.8006451637762623`*^9}, {3.8006468015520353`*^9, 
   3.8006468656495132`*^9}, {3.800810546368427*^9, 3.8008105937827773`*^9}, {
   3.800811035767268*^9, 3.800811072211658*^9}, {3.8008111831102624`*^9, 
   3.800811189217605*^9}, {3.8008114468818636`*^9, 3.8008115039901257`*^9}, {
   3.8008115397092767`*^9, 3.800811577853578*^9}, {3.800812338647111*^9, 
   3.8008123690983877`*^9}, 3.800813568581068*^9, 3.800813633314859*^9, 
   3.800814604142751*^9, 3.800814766357815*^9, 3.8008150574899592`*^9, 
   3.800815100893557*^9, {3.8008544862891903`*^9, 3.8008544889103823`*^9}, 
   3.8008646606238956`*^9, 3.800864958467016*^9, {3.8008730611816287`*^9, 
   3.8008730925419807`*^9}, 3.800873812862216*^9, {3.8010497816124806`*^9, 
   3.8010497822517548`*^9}, {3.801051262160655*^9, 3.8010512656689997`*^9}, {
   3.8012117815712304`*^9, 3.8012117826005077`*^9}, {3.8013931906983385`*^9, 
   3.8013932185868883`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"eea51e01-d8a9-42bd-b4ca-861ea6270041"]
}, Closed]],

Cell[CellGroupData[{

Cell["Testinput", "Subsection",
 CellChangeTimes->{{3.8008739170995092`*^9, 
  3.8008739181753054`*^9}},ExpressionUUID->"dbbb571f-bd61-4112-9274-\
bd9239abbf7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Testinput", "[", 
    RowBox[{"mb_", ",", "M_", ",", "L_"}], "]"}], "[", 
   RowBox[{"alist_", ",", "slist_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
            ".", 
            RowBox[{
            "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}],
            ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "//", "Chop"}], ")"}], 
       "~", "Join", "~", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
            ".", 
            RowBox[{"(", 
             RowBox[{"mb", " ", "-", 
              RowBox[{"\[ImaginaryI]", " ", 
               FractionBox[
                RowBox[{"Conjugate", "[", 
                 RowBox[{
                 "slist", "\[LeftDoubleBracket]", "j", 
                  "\[RightDoubleBracket]"}], "]"}], 
                RowBox[{
                 RowBox[{
                 "alist", "\[LeftDoubleBracket]", "j", 
                  "\[RightDoubleBracket]"}], "-", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{
                  "alist", "\[LeftDoubleBracket]", "j", 
                   "\[RightDoubleBracket]"}], "]"}]}]]}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "//", "Chop"}], ")"}]}], 
      "//", "N"}], "//", "DeleteDuplicates"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8008705227385063`*^9, 3.800870585251584*^9}, {
   3.800870656016965*^9, 3.800870660289706*^9}, {3.8008707290995464`*^9, 
   3.8008707314939795`*^9}, {3.80087310527955*^9, 3.8008731190756054`*^9}, 
   3.8008733757319345`*^9, {3.801393225454707*^9, 3.801393244557035*^9}, {
   3.801393412379944*^9, 3.8013934173121877`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"7ae59397-5003-4aeb-9a82-23218efe6a84"]
}, Closed]],

Cell[CellGroupData[{

Cell["Finding a random set of input data", "Subsection",
 CellChangeTimes->{{3.8013936917375803`*^9, 3.8013936925059905`*^9}, {
  3.8025038091787643`*^9, 
  3.8025038195020523`*^9}},ExpressionUUID->"fdd69853-b543-4095-a89c-\
38d45acbd302"],

Cell["\<\
Running the cell below tries to find a random set of input data for an M \
soliton on the interval [-L,L] with a given m0 vector (here called mb). The \
output should show a maximal deviation that is very small (ideally 0). \
\>", "Text",
 CellChangeTimes->{{3.8024356482088385`*^9, 3.802435708030932*^9}, {
  3.802435903114748*^9, 
  3.8024359049319005`*^9}},ExpressionUUID->"4cf8c878-4cbe-4ad2-8711-\
2dd6c69b43e5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mb", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "20"}], 
  RowBox[{"(*", 
   RowBox[{"from", " ", "which", " ", 
    RowBox[{"interval", " ", "[", 
     RowBox[{
      RowBox[{"-", "L"}], ",", "L"}], "]"}], " ", "do", " ", "we", " ", 
    "pick", " ", "the", " ", "real", " ", "parts", " ", "of", " ", "the", " ",
     "poles", " ", "a"}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "=", "2"}], " ", 
   RowBox[{"(*", 
    RowBox[{"the", " ", "soliton", " ", "number"}], "*)"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"min", "=", 
   SuperscriptBox["10", "3"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"count", "=", "0"}], 
   RowBox[{"(*", 
    RowBox[{
    "counts", " ", "how", " ", "often", " ", "we", " ", "have", " ", "to", 
     " ", "try", " ", "to", " ", "converge", " ", "with", " ", "random", " ", 
     "input"}], "*)"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"min", "\[GreaterEqual]", "20"}], ")"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Generateinput", "[", 
      RowBox[{"mb", ",", "L", ",", "M", ",", "200"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Testinput", "[", 
       RowBox[{"mb", ",", "M", ",", "L"}], "]"}], "[", 
      RowBox[{"alist", ",", "slist"}], "]"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Check", " ", "whether", " ", "the", " ", "generated", " ", "input", 
        " ", "satisfies", " ", "the", " ", "starting", " ", "constraints"}], 
       ",", " ", 
       RowBox[{"standard", " ", "not", " ", "printed"}]}], "*)"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"snlist", "=", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"Norm", "/@", "slist"}], ")"}], 
       RowBox[{"Sqrt", "[", "2", "]"}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"Nest", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"normrecursion", "[", 
          RowBox[{"mb", ",", "M", ",", "L"}], "]"}], "[", 
         RowBox[{"alist", ",", "nRlist", ",", "nIlist"}], "]"}], ",", 
        "snlist", ",", "40"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"min", "=", 
      RowBox[{"Min", "[", 
       RowBox[{"Norm", "/@", "res"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"count", "++"}]}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"StringForm", "[", 
  RowBox[{"\"\<We generated data `` times\>\"", ",", " ", "count"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res", "=", 
   RowBox[{"Nest", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"normrecursion", "[", 
       RowBox[{"mb", ",", "M", ",", "L"}], "]"}], "[", 
      RowBox[{"alist", ",", "nRlist", ",", "nIlist"}], "]"}], ",", "snlist", 
     ",", "150"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"res", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "nRlist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{
         "nIlist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}]}],
        ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"StringForm", "[", 
  RowBox[{
  "\"\<The data after iteration satisfies the constraints with a maximal \
deviation of ``\>\"", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Testconstraints", "[", 
      RowBox[{"mb", ",", "M", ",", "L"}], "]"}], "[", 
     RowBox[{"alist", ",", "slist"}], "]"}], "//", "DeleteDuplicates"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.800644650755731*^9, 3.800644717904522*^9}, {
   3.8006448689296465`*^9, 3.8006448854720716`*^9}, {3.800644926717795*^9, 
   3.8006450447009964`*^9}, {3.800645361792715*^9, 3.800645392014953*^9}, {
   3.800645652399342*^9, 3.800645652476136*^9}, {3.8006460351380787`*^9, 
   3.8006460667967124`*^9}, {3.800646596222116*^9, 3.800646677181823*^9}, {
   3.800649389594452*^9, 3.8006494421126184`*^9}, {3.8006494732917366`*^9, 
   3.800649743353195*^9}, {3.8006497748768177`*^9, 3.800649776952187*^9}, {
   3.8006500550041265`*^9, 3.800650057550625*^9}, {3.8006502196118197`*^9, 
   3.8006503213420362`*^9}, {3.8006880991008787`*^9, 3.800688101980807*^9}, {
   3.800794338205956*^9, 3.8007943884133053`*^9}, {3.8007944273793573`*^9, 
   3.800794443310714*^9}, {3.800798635978862*^9, 3.8007986443360214`*^9}, {
   3.8010502876751823`*^9, 3.801050308725725*^9}, {3.801050354640033*^9, 
   3.8010503828975654`*^9}, {3.801393264107536*^9, 3.8013932941136866`*^9}, {
   3.8013933271851482`*^9, 3.8013933378430595`*^9}, 3.801393404088281*^9, {
   3.8013934710591326`*^9, 3.801393670011438*^9}, {3.8013937019373083`*^9, 
   3.801393820285592*^9}, 3.8013952409219646`*^9, 3.8013956424390106`*^9, 
   3.8013960387008467`*^9, {3.801396244007588*^9, 3.8013962465802364`*^9}, 
   3.8013963111265087`*^9, {3.8024367748748465`*^9, 3.802436802333401*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"6df77ce4-acda-4896-948e-b1a86ad0075a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot the generated data", "Section",
 CellChangeTimes->{{3.8006470513404355`*^9, 3.800647051722248*^9}, {
  3.8013944846630945`*^9, 
  3.801394487305793*^9}},ExpressionUUID->"1d8dfce1-2349-48bb-a5cf-\
1aae575eed3f"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.8006471714081445`*^9, 
  3.800647172412458*^9}},ExpressionUUID->"3fa0e5aa-9018-4e27-94f3-\
a415c2dd7eb4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"scheme", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.02", ",", "1", ",", "1"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "0.48", ",", "1"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "0", ",", "0.73"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.5", ",", "0", ",", "0.5"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.8", ",", "0.22", ",", "0"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0.55", ",", "0"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.8", ",", "0.9", ",", "0"}], "]"}]}], "}"}], ",", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#1", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "]"}], "&"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BarLegend", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"scheme", "[", "#", "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.798436296886422*^9, 3.798436299700405*^9}, {
   3.7984369324171267`*^9, 3.7984369326979074`*^9}, 3.7984376103649063`*^9, {
   3.798437810789888*^9, 3.7984378110592895`*^9}, {3.798437907356943*^9, 
   3.7984379124399652`*^9}, {3.798438002840547*^9, 3.7984380600958476`*^9}, {
   3.798438284435835*^9, 3.798438320261653*^9}, {3.7984383692769814`*^9, 
   3.798438393537562*^9}, 3.7984385007469406`*^9, 3.798438541213126*^9, {
   3.7984402390810833`*^9, 3.798440271637184*^9}, {3.79844032654073*^9, 
   3.7984403269028244`*^9}, {3.7984405973295507`*^9, 3.7984406340972676`*^9}, 
   3.800647186161855*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"7fd301de-4eb6-4d6a-b269-7241976b5db1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fcolor", "[", "x_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"Erf", "[", 
     RowBox[{"3", "\[Pi]", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"1", "/", "2"}]}], ")"}]}], "]"}], "+", "1"}], 
   "2"]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.798278869781365*^9, 3.7982789006756687`*^9}, {
   3.798278975902619*^9, 3.798278995026373*^9}, {3.798279214323556*^9, 
   3.798279235525631*^9}, {3.7982792746604767`*^9, 3.7982792815308027`*^9}, 
   3.798279313844457*^9, {3.798436647110235*^9, 3.7984366513764935`*^9}, 
   3.79843695622151*^9, {3.798438162404728*^9, 3.7984381841982956`*^9}, 
   3.7984382377200546`*^9, 3.8013944261922517`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"90af2f82-3044-4b55-b6ce-25a1210bcb58"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fcolorscale", "[", 
    RowBox[{"xmin_", ",", "xmax_"}], "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{"fcolor", "[", 
   FractionBox[
    RowBox[{"x", "-", "xmin"}], 
    RowBox[{"xmax", "-", "xmin"}]], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7983941041991835`*^9, 3.798394183552331*^9}, {
  3.798394391702504*^9, 3.798394391941158*^9}, {3.798394461443336*^9, 
  3.798394462496807*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"dfad9972-069b-4604-9952-cd8e34abb181"]
}, Closed]],

Cell[CellGroupData[{

Cell["Ansatz", "Subsection",
 CellChangeTimes->{{3.800647176426075*^9, 
  3.8006471769576583`*^9}},ExpressionUUID->"67bebece-4eb4-4e73-8a43-\
684860c37eda"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Mansatz", "[", 
     RowBox[{"mb_", ",", "M_"}], "]"}], "[", 
    RowBox[{"alist_", ",", "slist_"}], "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"mb", "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{
         "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
         RowBox[{"x", "-", 
          RowBox[{
          "alist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}]], 
        "-", " ", 
        FractionBox[
         RowBox[{"Conjugate", "[", 
          RowBox[{
          "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
          "]"}], 
         RowBox[{"x", "-", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
           "alist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
           "]"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}]}], ")"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8006469393545303`*^9, 3.8006470419797935`*^9}, {
   3.8006474091096687`*^9, 3.800647414285569*^9}, 3.8006474536308947`*^9, {
   3.8006474858884897`*^9, 3.8006474950051117`*^9}, {3.8006476642878895`*^9, 
   3.800647672698847*^9}, {3.8006477310694027`*^9, 3.8006477441544247`*^9}, {
   3.8006480838531685`*^9, 3.8006480878357162`*^9}, {3.8006481281916027`*^9, 
   3.8006481356756105`*^9}, {3.8006481723656344`*^9, 3.800648172601558*^9}, {
   3.800648256302684*^9, 3.800648261082184*^9}, {3.800650131765938*^9, 
   3.800650132557243*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"a4e4f98f-4e04-4c5a-8725-3efe817107d0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Plot definition", "Subsection",
 CellChangeTimes->{{3.801394608571896*^9, 
  3.801394610168454*^9}},ExpressionUUID->"9c94055b-8989-4599-828f-\
dbcb2d2ad34b"],

Cell[BoxData[
 RowBox[{"plot", ":=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParametricPlot3D", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "v", "]"}], "*", 
         RowBox[{"Cos", "[", "u", "]"}]}], ",", 
        RowBox[{
         RowBox[{"Sin", "[", "v", "]"}], "*", 
         RowBox[{"Cos", "[", "u", "]"}]}], ",", 
        RowBox[{"Sin", "[", "u", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", 
        RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{
         RowBox[{"-", "Pi"}], "/", "2"}], ",", 
        RowBox[{"Pi", "/", "2"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "None", "}"}]}], ",", 
      RowBox[{"MeshStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Gray", ",", 
           RowBox[{"Opacity", "[", "0.3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Gray", ",", 
           RowBox[{"Opacity", "[", "0.3", "]"}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<ShrinkWrap\>\"", "\[Rule]", "True"}], "}"}]}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"2.3", ",", 
         RowBox[{"-", "2.7"}], ",", "3.5"}], "}"}]}]}], "\[IndentingNewLine]",
      "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"ParametricPlot3D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mansatz", "[", 
         RowBox[{"mb", ",", "M"}], "]"}], "[", 
        RowBox[{"alist", ",", "slist"}], "]"}], "[", "xt", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"xt", ",", "xmin", ",", "xmax"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z", ",", "xt"}], "}"}], ",", 
         RowBox[{"scheme", "[", 
          RowBox[{"fcolor", "[", "xt", "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<ShrinkWrap\>\"", "\[Rule]", "True"}], "}"}]}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "300"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ListPointPlot3D", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "mb", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Mansatz", "[", 
            RowBox[{"mb", ",", "M"}], "]"}], "[", 
           RowBox[{"alist", ",", "slist"}], "]"}], "[", "0", "]"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Mansatz", "[", 
            RowBox[{"mb", ",", "M"}], "]"}], "[", 
           RowBox[{"alist", ",", "slist"}], "]"}], "[", "x1", "]"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Mansatz", "[", 
            RowBox[{"mb", ",", "M"}], "]"}], "[", 
           RowBox[{"alist", ",", "slist"}], "]"}], "[", "x2", "]"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "Black", "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"scheme", "[", 
            RowBox[{
             RowBox[{"fcolorscale", "[", 
              RowBox[{"xmin", ",", "xmax"}], "]"}], "[", "0", "]"}], "]"}], 
           ",", 
           RowBox[{"Opacity", "[", "opac", "]"}], ",", 
           RowBox[{"PointSize", "[", "0.025", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"scheme", "[", 
            RowBox[{
             RowBox[{"fcolorscale", "[", 
              RowBox[{"xmin", ",", "xmax"}], "]"}], "[", "x1", "]"}], "]"}], 
           ",", 
           RowBox[{"Opacity", "[", "opac", "]"}], ",", 
           RowBox[{"PointSize", "[", "0.025", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"scheme", "[", 
            RowBox[{
             RowBox[{"fcolorscale", "[", 
              RowBox[{"xmin", ",", "xmax"}], "]"}], "[", "x2", "]"}], "]"}], 
           ",", 
           RowBox[{"Opacity", "[", "opac", "]"}], ",", 
           RowBox[{"PointSize", "[", "0.025", "]"}]}], "}"}]}], "}"}]}]}], 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"ParametricPlot3D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mansatz", "[", 
         RowBox[{"mb", ",", "M"}], "]"}], "[", 
        RowBox[{"alist", ",", "slist"}], "]"}], "[", "xt", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"xt", ",", 
        RowBox[{"-", "300"}], ",", "xmin"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.01", "]"}], ",", 
         RowBox[{"scheme", "[", 
          RowBox[{"fcolor", "[", 
           RowBox[{"-", "50.0"}], "]"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<ShrinkWrap\>\"", "\[Rule]", "True"}], "}"}]}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "300"}]}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ParametricPlot3D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mansatz", "[", 
         RowBox[{"mb", ",", "M"}], "]"}], "[", 
        RowBox[{"alist", ",", "slist"}], "]"}], "[", "xt", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"xt", ",", "xmax", ",", "300"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.01", "]"}], ",", 
         RowBox[{"scheme", "[", 
          RowBox[{"fcolor", "[", "50.0", "]"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<ShrinkWrap\>\"", "\[Rule]", "True"}], "}"}]}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "30"}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "300"}]}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.801396396630948*^9, 3.8013963977187395`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"fdff4f8f-4b6e-47ac-84ed-b43ad4f291c0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Plot", "Subsection",
 CellChangeTimes->{{3.8006471802540913`*^9, 
  3.8006471806211095`*^9}},ExpressionUUID->"94f86593-9641-4356-bc2d-\
ac5c06b33657"],

Cell["Plotting the generated data on the sphere. ", "Text",
 CellChangeTimes->{{3.8013943970662746`*^9, 
  3.8013944166973324`*^9}},ExpressionUUID->"4dcfa5f4-e60d-47a7-9cc4-\
5c0a5bda67ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xmin", "=", 
   RowBox[{"-", "20"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xmax", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"opac", "=", "0.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x1", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x2", "=", "1"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8013946186343403`*^9, 3.8013946507521687`*^9}, {
  3.80250054386172*^9, 3.802500544892933*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"3033a161-2f9f-4693-9de4-1dd0d3b28b07"],

Cell[BoxData["plot"], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"d927369d-8176-4e01-8fe9-6ea08a630e68"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evolve the random data", "Section",
 CellChangeTimes->{{3.800648342616573*^9, 
  3.8006483454659243`*^9}},ExpressionUUID->"9ab3c0f6-9ba3-475e-8c98-\
b34ce4f2a4dd"],

Cell[CellGroupData[{

Cell["Solver", "Subsection",
 CellChangeTimes->{{3.800648354985369*^9, 
  3.800648355641691*^9}},ExpressionUUID->"9b7c56ce-6f3d-4e62-bd4a-\
a4035a17a5d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", 
    RowBox[{"x_", ",", "z_"}], "]"}], ":=", 
   RowBox[{"1", "/", 
    RowBox[{"(", 
     RowBox[{"x", "-", "z"}], ")"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.7983680368178663`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"450e5579-1155-432d-a551-0cea7201f255"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solitonsol", "[", 
    RowBox[{"mb_", ",", "slist_", ",", "alist_", ",", "tmin_", ",", "tmax_"}],
     "]"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", "slist", "]"}], "==", 
    RowBox[{"Length", "[", "alist", "]"}]}]}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "a", ",", "s", ",", "sol", ",", "aeqs", ",", "seqs", ",", "ad", ",", 
      "M"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"M", "=", 
      RowBox[{"Length", "[", "slist", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"s", "[", "j", "]"}], "[", "t_", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", "j", "]"}], "[", "t", "]"}], ",", 
          RowBox[{
           RowBox[{"y", "[", "j", "]"}], "[", "t", "]"}], ",", 
          RowBox[{
           RowBox[{"z", "[", "j", "]"}], "[", "t", "]"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "M"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"seqs", " ", "=", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"s", "[", "j", "]"}], "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"Cross", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"s", "[", "j", "]"}], "[", "t", "]"}], ",", 
               RowBox[{
                RowBox[{"s", "[", "k", "]"}], "[", "t", "]"}]}], "]"}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "[", "j", "]"}], "[", "t", "]"}], "-", 
                RowBox[{
                 RowBox[{"a", "[", "k", "]"}], "[", "t", "]"}]}], ")"}], 
              "2"]], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"DeleteCases", "[", 
               RowBox[{
                RowBox[{"Range", "[", "M", "]"}], ",", "j"}], "]"}]}], 
             "}"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aeqs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", "j", "]"}], "''"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{"4", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{
               RowBox[{"s", "[", "j", "]"}], "[", "t", "]"}], ".", 
              RowBox[{
               RowBox[{"s", "[", "k", "]"}], "[", "t", "]"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "[", "j", "]"}], "[", "t", "]"}], "-", 
                RowBox[{
                 RowBox[{"a", "[", "k", "]"}], "[", "t", "]"}]}], ")"}], "^", 
              "3"}]], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"DeleteCases", "[", 
               RowBox[{
                RowBox[{"Range", "[", "M", "]"}], ",", "j"}], "]"}]}], 
             "}"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ad", "[", "j_", "]"}], ":=", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"Cross", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", "j", "]"}], "[", "0", "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{
              RowBox[{"s", "[", "j", "]"}], "[", "0", "]"}], "]"}]}], "]"}], 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", "j", "]"}], "[", "0", "]"}], ".", 
           RowBox[{"Conjugate", "[", 
            RowBox[{
             RowBox[{"s", "[", "j", "]"}], "[", "0", "]"}], "]"}]}]], ")"}], 
        ".", 
        RowBox[{"(", 
         RowBox[{"mb", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"s", "[", "k", "]"}], "[", "0", "]"}], 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "[", "j", "]"}], "[", "0", "]"}], "-", 
                RowBox[{
                 RowBox[{"a", "[", "k", "]"}], "[", "0", "]"}]}]], "-", 
              FractionBox[
               RowBox[{"Conjugate", "[", 
                RowBox[{
                 RowBox[{"s", "[", "k", "]"}], "[", "0", "]"}], "]"}], 
               RowBox[{
                RowBox[{
                 RowBox[{"a", "[", "j", "]"}], "[", "0", "]"}], "-", 
                RowBox[{"Conjugate", "[", 
                 RowBox[{
                  RowBox[{"a", "[", "k", "]"}], "[", "0", "]"}], "]"}]}]]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"Range", "[", "M", "]"}], ",", "j"}], "]"}]}], 
              "}"}]}], "]"}]}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{"NDSolve", "[", 
       RowBox[{
        RowBox[{"seqs", "~", "Join", "~", "aeqs", "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", "j", "]"}], "[", "0", "]"}], "\[Equal]", 
            RowBox[{
            "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}],
            ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"a", "[", "j", "]"}], "[", "0", "]"}], "\[Equal]", 
            RowBox[{
            "alist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}],
            ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"a", "[", "j", "]"}], "'"}], "[", "0", "]"}], 
            "\[Equal]", 
            RowBox[{"ad", "[", "j", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", "j", "]"}], "[", "t", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", "j", "]"}], "[", "t", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ssol", "[", "j", "]"}], "[", "t_", "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", "j", "]"}], "[", "t", "]"}], "//.", "sol"}], 
          ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "M"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"asol", "[", "j", "]"}], "[", "t_", "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", "j", "]"}], "[", "t", "]"}], "//.", "sol"}], 
          ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "M"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Msol", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Refine", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mb", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"ssol", "[", "j", "]"}], "[", "t", "]"}], 
                RowBox[{"r", "[", 
                 RowBox[{"x", ",", 
                  RowBox[{
                   RowBox[{"asol", "[", "j", "]"}], "[", "t", "]"}]}], 
                 "]"}]}], "-", 
               RowBox[{
                RowBox[{"Conjugate", "[", 
                 RowBox[{
                  RowBox[{"ssol", "[", "j", "]"}], "[", "t", "]"}], "]"}], 
                RowBox[{"r", "[", 
                 RowBox[{"x", ",", 
                  RowBox[{"Conjugate", "[", 
                   RowBox[{
                    RowBox[{"asol", "[", "j", "]"}], "[", "t", "]"}], "]"}]}],
                  "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}]}], ")"}], ",", 
         RowBox[{"x", "\[Element]", "Reals"}]}], "]"}], "//", "Quiet"}]}], 
     ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.798365103617292*^9, 3.7983651464543686`*^9}, {
   3.7983654411751957`*^9, 3.798365568968539*^9}, {3.798365609845417*^9, 
   3.798365754215805*^9}, {3.7983658021495075`*^9, 3.798365842503564*^9}, {
   3.798365901427953*^9, 3.798365922886676*^9}, {3.7983660347896166`*^9, 
   3.79836645714872*^9}, {3.798366520340274*^9, 3.7983665211728525`*^9}, {
   3.7983665567606983`*^9, 3.7983665593027973`*^9}, {3.7983666087033305`*^9, 
   3.798366726123289*^9}, {3.798366867248496*^9, 3.7983669340854254`*^9}, {
   3.798367018900049*^9, 3.7983671404376044`*^9}, {3.7983671734624043`*^9, 
   3.7983671803044367`*^9}, {3.7983672408066025`*^9, 
   3.7983673373867855`*^9}, {3.798367369923689*^9, 3.798367395735938*^9}, {
   3.7983674341784*^9, 3.7983674765000353`*^9}, 3.7983675276091027`*^9, 
   3.798367601874428*^9, {3.798367702007032*^9, 3.798367703155507*^9}, {
   3.7983683731728907`*^9, 3.7983683900661225`*^9}, {3.7983725316878004`*^9, 
   3.7983725521388845`*^9}, {3.798372641359476*^9, 3.7983726757432456`*^9}, {
   3.7983742823253574`*^9, 3.7983742869812737`*^9}, {3.79837432343707*^9, 
   3.798374324843006*^9}, 3.798374364097114*^9, 3.8002628122166767`*^9, {
   3.8002629676049633`*^9, 3.800262970307184*^9}, {3.8006485332373323`*^9, 
   3.8006485538563175`*^9}, 3.800648611134797*^9, {3.8006486429112434`*^9, 
   3.800648645802136*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"8ab3708c-d1db-42ce-93aa-cfe9f3f90771"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solve", "Subsection",
 CellChangeTimes->{{3.80064837450486*^9, 
  3.8006483749212666`*^9}},ExpressionUUID->"2b34f6e7-f9f5-4e92-b0c1-\
a2534a152ff1"],

Cell["\<\
Find a solution to the half-wave map using the soliton data (mb, slist, \
aslist) on the time interval [tmin,tmax] given by the last two entries by \
explicit time evolution. \
\>", "Text",
 CellChangeTimes->{{3.8013939073016777`*^9, 3.8013939265228577`*^9}, {
  3.801394504857752*^9, 
  3.801394544168296*^9}},ExpressionUUID->"c1de8e6d-efe9-4e8d-b63d-\
f14c2f972ba6"],

Cell["\<\
Depending on the input data there can be numerical restrictions on the size \
of the time interval. \
\>", "Text",
 CellChangeTimes->{{3.8024366382698298`*^9, 
  3.8024366448313313`*^9}},ExpressionUUID->"464554d0-aa03-4635-89a9-\
05241be387e3"],

Cell[BoxData[
 RowBox[{"Solitonsol", "[", 
  RowBox[{"mb", ",", "slist", ",", "alist", ",", 
   RowBox[{"-", "10"}], ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.7983750436743155`*^9, 3.798375044633397*^9}, {
   3.798375312999988*^9, 3.798375316889589*^9}, {3.7983754823307505`*^9, 
   3.7983754839449387`*^9}, {3.7983756501780252`*^9, 
   3.7983756518813944`*^9}, {3.7983757005491343`*^9, 
   3.7983757015803657`*^9}, {3.7984477451115646`*^9, 3.798447745643365*^9}, {
   3.80064842030099*^9, 3.800648422032817*^9}, {3.8006485783499985`*^9, 
   3.8006485823147945`*^9}, {3.8006486912110357`*^9, 3.800648695112984*^9}, {
   3.8006503992307935`*^9, 3.800650400520113*^9}, {3.800681860758541*^9, 
   3.8006818642085805`*^9}, 3.8006881976538353`*^9, {3.801394719786365*^9, 
   3.801394720655884*^9}, {3.8013949282328234`*^9, 3.801394928534975*^9}, {
   3.8013950685098257`*^9, 3.8013950706298976`*^9}, {3.8024366490370283`*^9, 
   3.8024366494170637`*^9}, {3.802500382739643*^9, 3.802500385009136*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"9fce3fa5-314e-4dbb-914c-9bd65209ee61"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Make a movie of the solution", "Subsection",
 CellChangeTimes->{{3.8024366611367264`*^9, 
  3.802436663910301*^9}},ExpressionUUID->"8862139e-df23-4411-8e53-\
c3da66209a8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"exampleFrames", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Show", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ParametricPlot3D", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "v", "]"}], "*", 
            RowBox[{"Cos", "[", "u", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", "v", "]"}], "*", 
            RowBox[{"Cos", "[", "u", "]"}]}], ",", 
           RowBox[{"Sin", "[", "u", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"v", ",", 
           RowBox[{
            RowBox[{"-", "Pi"}], "/", "2"}], ",", 
           RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", "None", "}"}]}], ",", 
         RowBox[{"MeshStyle", "\[Rule]", 
          RowBox[{"{", "Gray", "}"}]}], ",", 
         RowBox[{"Axes", "\[Rule]", "False"}], ",", 
         RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
       RowBox[{"ParametricPlot3D", "[", 
        RowBox[{
         RowBox[{"Msol", "[", 
          RowBox[{"xt", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"xt", ",", 
           RowBox[{"-", "50"}], ",", "50"}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x", ",", "y", ",", "z", ",", "xt"}], "}"}], ",", 
            RowBox[{"scheme", "[", 
             RowBox[{"fcolor", "[", "xt", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"PlotPoints", "\[Rule]", "300"}]}], "]"}]}], "]"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "10"}], ",", "10", ",", "0.5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rasterizedFrames", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Image", ",", "exampleFrames"}], "]"}]}], ";"}], "\n", 
 RowBox[{"ListAnimate", "[", "rasterizedFrames", "]"}]}], "Input",
 CellChangeTimes->{{3.802436827676612*^9, 3.802436828379784*^9}, {
  3.80250039139896*^9, 3.802500392710636*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"e8271589-9e20-4b50-a20e-306b6dabd22f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energyplot", "Subsection",
 CellChangeTimes->{{3.7983758887914047`*^9, 
  3.7983758928727884`*^9}},ExpressionUUID->"61f37a8f-9939-4bd9-9b6d-\
2ac2afb325e9"],

Cell["\<\
The energy density shows clearly that the soliton solution has multiple \
energy lumps moving on the line. The code below generates a simple movie \
showing the time evolution of these lumps. It requires having solved the \
equation already by running the solve cell above.  Since it involves \
computing a Hilbert transform, getting accurate results may take a while. \
\>", "Text",
 CellChangeTimes->{{3.8013942337050405`*^9, 3.8013942740778637`*^9}, {
  3.802436874067666*^9, 3.802436895932233*^9}, {3.802437201043923*^9, 
  3.802437215527244*^9}, {3.802438093787975*^9, 
  3.8024380947294574`*^9}},ExpressionUUID->"3f0c6ef2-d9b5-465d-a7c0-\
4404950720d7"],

Cell[CellGroupData[{

Cell["Definition", "Subsubsection",
 CellChangeTimes->{{3.80139416665081*^9, 
  3.8013941674982057`*^9}},ExpressionUUID->"ddfbe53c-8033-4a1b-9f95-\
13f58ff27f01"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HtN", "[", 
    RowBox[{"L_", ",", "M_", ",", "der_"}], "]"}], "[", "flist_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"fourier", ",", "hilberttransform"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"fourier", "=", 
      RowBox[{"Fourier", "[", "flist", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"hilberttransform", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"der", "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
        RowBox[{"MapIndexed", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Pi]", " "}], "L"], " ", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                "<", "M"}], ",", 
               RowBox[{
               "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                  "-", 
                 RowBox[{"2", "M"}], "-", "1"}], ")"}]}], "]"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{
               RowBox[{
               "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "-", "M"}], "]"}], "*", "#1"}], ")"}], "&"}], ",", "fourier"}],
          "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"MapIndexed", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sign", "[", 
              RowBox[{
               RowBox[{
               "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "-", "M"}], "]"}], "*", "#1"}], ")"}], "&"}], ",", "fourier"}],
          "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"InverseFourier", "[", "hilberttransform", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7900770122621183`*^9, 3.790077049652503*^9}, {
   3.790077359972867*^9, 3.790077370331962*^9}, {3.7900774037687054`*^9, 
   3.7900774073007307`*^9}, {3.7900778231119204`*^9, 
   3.7900778320593643`*^9}, {3.7900781741694136`*^9, 3.7900782432208867`*^9}, 
   3.790078490741969*^9, {3.7900804628044505`*^9, 3.7900805326956472`*^9}, {
   3.790081151946266*^9, 3.7900811566220427`*^9}, {3.790085120468515*^9, 
   3.790085136822502*^9}, {3.790085194493415*^9, 3.790085247549637*^9}, {
   3.790085422605855*^9, 3.7900854277359495`*^9}, 3.7900855008396406`*^9, {
   3.7900861286039166`*^9, 3.7900861532817593`*^9}, {3.7900863768868504`*^9, 
   3.790086386938757*^9}, {3.790089679299218*^9, 3.790089693435286*^9}, {
   3.790089918153383*^9, 3.7900899211480074`*^9}, {3.790090158084466*^9, 
   3.790090159667381*^9}, {3.790090195772226*^9, 3.7900902244936275`*^9}, {
   3.7900903139839187`*^9, 3.7900903155243006`*^9}, {3.7900904082010098`*^9, 
   3.790090410331725*^9}, {3.7900904641453857`*^9, 3.7900905157466516`*^9}, {
   3.7900906062219906`*^9, 3.7900906087093806`*^9}, {3.790090640297655*^9, 
   3.790090651133218*^9}, {3.7900910681985607`*^9, 3.7900910954664*^9}, {
   3.802503196016305*^9, 
   3.802503197340701*^9}},ExpressionUUID->"b9ce1ab9-3639-48b6-9d8c-\
abdc514c3a84"]
}, Closed]],

Cell[CellGroupData[{

Cell["Generate the energy plot", "Subsubsection",
 CellChangeTimes->{{3.8013946954709525`*^9, 
  3.8013946980084534`*^9}},ExpressionUUID->"98116e71-9ab8-4af1-b3c5-\
7f1842c3229b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NN", "=", "512"}], 
  RowBox[{"(*", 
   RowBox[{
   "the", " ", "number", " ", "of", " ", "bins", " ", "in", " ", "the", " ", 
    "discretization"}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L", "=", "100"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Energylist", "[", "t", "]"}], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Msollist", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Msol", "[", 
           RowBox[{
            RowBox[{
             FractionBox["L", "NN"], "x"}], ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "NN"}], ",", "NN"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"HtNsol", "=", 
        RowBox[{
         RowBox[{"HtN", "[", 
          RowBox[{"L", ",", "NN", ",", "1"}], "]"}], "[", "Msollist", "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             FractionBox["L", "NN"], 
             RowBox[{"(", 
              RowBox[{"j", "-", "NN"}], ")"}]}], ",", 
            RowBox[{"-", " ", 
             RowBox[{
              RowBox[{
              "Msollist", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}], ".", 
              RowBox[{
              "HtNsol", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{
             RowBox[{"2", "NN"}], "+", "1"}]}], "}"}]}], "]"}], "//", 
        "Re"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "10"}], ",", "10", ",", "1"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Take", "[", 
      RowBox[{
       RowBox[{"Energylist", "[", "t", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"20", ",", 
         RowBox[{
          RowBox[{"2", "NN"}], "-", "20"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "L"}], "/", "2"}], ",", 
          RowBox[{"L", "/", "2"}]}], "}"}], ",", "All"}], "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], ",", 
        RowBox[{"scheme", "[", 
         RowBox[{"fcolor", "[", "x", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "10"}], ",", "10", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.79837878136596*^9, 3.7983787991416135`*^9}, {
   3.79837883535789*^9, 3.7983788737654195`*^9}, {3.798378906039641*^9, 
   3.7983789064442654`*^9}, {3.798378963386137*^9, 3.798378968340706*^9}, {
   3.798379040551238*^9, 3.798379101320839*^9}, {3.7983791399907637`*^9, 
   3.798379142088418*^9}, {3.798379410894104*^9, 3.798379419112022*^9}, 
   3.798379535896079*^9, {3.798379575781266*^9, 3.798379622664277*^9}, {
   3.798379926296739*^9, 3.7983799863070917`*^9}, {3.7983840603055506`*^9, 
   3.798384079014309*^9}, {3.7983967287715073`*^9, 3.798396729176489*^9}, {
   3.798396771455059*^9, 3.7983967747156067`*^9}, {3.798447354194581*^9, 
   3.7984474031735063`*^9}, {3.7984502458650136`*^9, 3.798450246920076*^9}, {
   3.7984502793382573`*^9, 3.7984502817042766`*^9}, {3.7984657353209767`*^9, 
   3.7984657370792303`*^9}, {3.800648892586033*^9, 3.800648892791993*^9}, {
   3.8006491877410145`*^9, 3.80064918802941*^9}, {3.801394183978369*^9, 
   3.80139418419479*^9}, {3.8013942772759633`*^9, 3.801394309639286*^9}, {
   3.801397227459875*^9, 3.801397227683998*^9}, {3.8024369346516895`*^9, 
   3.8024369434960394`*^9}, {3.802437112628111*^9, 3.802437115770691*^9}, {
   3.8024372551273556`*^9, 3.8024372555931015`*^9}, {3.8024376556232834`*^9, 
   3.8024376617199955`*^9}, {3.8024377705918655`*^9, 3.80243777213476*^9}, {
   3.8024382580871725`*^9, 3.802438258648677*^9}, {3.8025004345911303`*^9, 
   3.8025004770430613`*^9}, {3.8025005177248926`*^9, 3.8025005223251677`*^9}, 
   3.802500611928234*^9, {3.802500696711873*^9, 3.8025007029005175`*^9}, 
   3.802503192165494*^9},ExpressionUUID->"783b8514-0b58-4309-bc8d-\
696f1971f92d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.801394817096448*^9, 
  3.8013948183764806`*^9}},ExpressionUUID->"805e6e4f-bb63-407a-80d7-\
a24ba64d9503"],

Cell["\<\
The pictures in the paper are generated using the data given below, which we \
generated using the algorithm above. To see what these examples look like, \
simply evaluate the relevant cell below and then move up to evaluate the plot \
cell, the time evolution or the energy plot.  \
\>", "Text",
 CellChangeTimes->{{3.801394820633911*^9, 
  3.801394912597671*^9}},ExpressionUUID->"bfe51563-247b-4dbe-8b8e-\
e20d254b06fe"],

Cell[CellGroupData[{

Cell["Two-soliton", "Subsection",
 CellChangeTimes->{{3.80139514907723*^9, 
  3.801395150520075*^9}},ExpressionUUID->"dce69b71-a6f0-4446-a5c8-\
d79a32b8e535"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mb", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "5.0796422556976726311135021251592816975152381597551313664887602953864663\
174705309135249331398995206772154993201327442449376802105708636593813062860701\
8155266749605445885825418488817160872428812146090151986975426964`200.", "+", 
      RowBox[{
      "1.651179813105593119552074318654198342536925897694435801968515059697880\
676101555997138277568630144122712213161324871864719620773627053750837755012281\
63084379533506425295747277096158195933760961819200240655312617335`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "1.3460884597971978778558025078284367525980365083930787416575159110188054\
978591824555341463694600442555882541862778195452940664516088162475469290923337\
546117047254447525079435624047097429726110126048882352042806437`200.", "+", 
      RowBox[{
      "3.367727058019795118236511828842004559706069581571940237838410920987516\
543195992770987900889887284638349950643797545011785709531553822185526269978182\
67368867188000679716237163499223915023936216687498895741257795923`200.", " ", 
       "\[ImaginaryI]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "2.02057459713860751227764606934003389187280384292147001063086531775825\
804233179770047297245241930833552354113257833632990195738454076779695693550685\
87233587`128.65933427456102", "-", 
        RowBox[{
        "0.5721445723853523465469077431133569792386546725284301057688631873261\
503920741710674061425509674943486874104337442550520500442628263352387836144489\
36907217`128.11136516825334", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "1.15817817192459698583169074496343357544562422764030179859909996\
719174409525439750520680047647186878697987550374165622165058747541524645198918\
66871585029035`128.62896550957765"}], "+", 
        RowBox[{
        "0.4441330806649398869969952968204184208608659795292359516725065060035\
799336036984422516562844766893157660051179424869986128583584857556173369804401\
322569971`128.2127032562389", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.71786116442560208547286481398116617736055023526225761851617448746980\
549013104200783629763350906982280831090010801004407916250455127829468770317457\
65616775`128.15547535428234", "+", 
        RowBox[{
        "2.3269764560184060876134780078253219118810406093907698836202374779647\
152267724242672932523203390052892480499734022483576071395212851958264120570234\
300633644`128.66622688439864", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "1.62360358725984581600837969378844248942803151212159714526039139\
102509224142862839528206499471123846910167092109522944144554007625042450460289\
634869357595`128.22059143190015"}], "-", 
        RowBox[{
        "3.9217088621930419727953388048144729590843658771779858602069191050301\
192827284703528912129449576260499287506642020670613573892737671862763548951373\
592955739`128.60358677930276", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "2.19201310222476198239437771120073523715616328529558642950044578756239\
691611340838441434057885485359764096186357666687536450110979482734595671048480\
41619931`128.5039058200239", "+", 
        RowBox[{
        "1.1677309379137501075339036033091006730170353347735968272790948434144\
809312496995833647549631230369183652686740828094200803037947865812786712640043\
166600874`128.23040546089155", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "3.83630099459626431341713075749970613106166063946119835030284075696270\
132746601665620511413370437661928226805995883586789792701564344592051192857565\
79549435`128.62699717051623", "-", 
        RowBox[{
        "2.3269764560184060876134780078253219118810406093907698836202374779647\
152267724242672932523203390052892480499734022483576071395212851958264120570234\
300633648`128.40987648530032", " ", "\[ImaginaryI]"}]}]}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.80139511643077*^9, 3.8013951446334105`*^9}, {
  3.801395459993582*^9, 3.801395464328677*^9}, {3.8013962647408533`*^9, 
  3.801396278259999*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"b498ce37-12b2-411d-9d45-8c9d024c50c8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-soliton", "Subsection",
 CellChangeTimes->{{3.801395604613312*^9, 
  3.801395606051881*^9}},ExpressionUUID->"a47ec81d-343c-4982-b91a-\
7d453c2a9063"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "5"}], ";", 
  RowBox[{"mb", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ";", 
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "4.4738072611332358036288964512333924330797959280567946090218329348\
258888537641049387328260688406010699089924965141249397307329679654031371901831\
2574881677047654333982658343091308567466494179664108723336478064177985`200."}]\
, "+", 
      RowBox[{
      "0.440468886224624748996255765008642716190247868064333365287507744294711\
646031829561649686988085660380852298007003677171749049784841600422479687376841\
48181005789137689064047312913914280403537313051827710862808846607`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "4.7171774695680458299333297987486195674511583681187163069359100586372990\
931057805325839429190764889687082260219954952124481867997542761608049321327093\
4201843971010590267406853634079971612075525800714899002945532954`200.", "+", 
      RowBox[{
      "1.888892069622322449537321477682728726474408591644458766137184194953817\
261335373738311583532329922502494857383879121121653454964495666185404301114332\
32080248935018953315240195584137424965758299819214532494788520751`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.7577421188481857570143042869736183517755766275212143626701698243\
800947972610575053287757424505589857042921884501626151551055565806949186190298\
1083737223724129836348121563633815548716209098339326168488576044481084`200."}]\
, "+", 
      RowBox[{
      "2.871357611277203497376367435861801145916832210946513691266650353538996\
486039742721800557718930276286737027630632035837591055957970249119637356033467\
1231994298280376331329788327157867605600119883115683761738311551`200.", " ", 
       "\[ImaginaryI]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "0.21854235363575866220967540686536530709483872910614969984947255802960\
794659743657066790260787236496210025046979231923237147501306008791617085941085\
11353368`135.14203123054975", "-", 
        RowBox[{
        "0.3614130299690305712024572995847874364346150530606207279260767787408\
207148805097511082893396381370931111816203681982459341843439291401667447691231\
152522085`135.3604994206224", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.06745926343408680921965745987136520288295806527815407651678609973903\
045541216734720847070581760173516739865165285465113564580642633225526588254346\
39875879`135.0005198536178", "+", 
        RowBox[{
        "0.1193349695886269666646801570595761911014846304734163684432036122334\
989787893589785723824582966852266661053060657837915109019597069113637623119481\
704521176`135.24824598543142", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.36189424487440063115870664529667297895768421614124334024921636925943\
848199516946334394897775427102396892463146958894588791507908359002413713686275\
0898181`135.3919815266984", "+", 
        RowBox[{
        "0.1960069994434516456214209573532546119057332738786204733760815563915\
471851157676258418417328287215785805359041970872586149074560175788752020635267\
854200283`135.1256714303897", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "0.51308967599399760976717379320798697574929353955702235246361488\
838416719166941780167055301767362734986573820964819528532781574396220118040163\
94800906003245`135.59117692290107"}], "+", 
        RowBox[{
        "0.1305810654928624007253539864311411641760665090328041094568755992202\
074458975556661161273027854296999564467259761783686671316737907493057095065024\
474344612`134.99686385467007", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.11453876528620049769437152490579146844454975124406923965806346320702\
638040358523436701297028982959591301296715830788100540721825417313969932779783\
39789281`134.46702698797776", "-", 
        RowBox[{
        "1.9513254834901728250605489479921021156570900432858446379790647397956\
820934602710758031033579089162693176922318480546234042961857193881928870842373\
412347517`135.69840420710673", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "1.88996520350174514642646878811729920380650056380207132794111945523099\
036776116124298949859990216511435928833952350067395880083590539356863115085174\
07092659`135.7072824492142", "+", 
        RowBox[{
        "0.1537077019179512730640168838740600375902440653590537602071445659550\
831504028414600854648884778868086737389386516182580104908037654024141892920462\
278825877`134.61752427032516", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "0.90726553695417361348399955337387455270731917231500245330117151046244\
367997175813118440101130511542252308308078182989188079493610979589315283980549\
91198928`135.0739395372349", "+", 
        RowBox[{
        "2.1525074603590859913400549005607765774976828180180146291524446873971\
704737871852716196948040448370738808799690716546126505670840432923290976843632\
319501508`135.4491497883366", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "2.14630334811936037258480900730065023152366793032777562666891875\
928078401529628135902540285423154857627781024583457213253205651382738285542042\
96033917185775`135.45007815040756"}], "+", 
        RowBox[{
        "0.8653590677813138126692155696908652510976485929082652420566558585311\
619423004506675917398119945122086134300524523218561592817902852195662660068521\
021257876`135.05558339621183", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.27328783132082673671805142207767847058763002575319337469227985972794\
001330454805911228212742702838771368930875830310185228351617343056812369029697\
79361968`135.40771778684723", "-", 
        RowBox[{
        "0.3497147013614029186854378412273146494959773392376742335832266398867\
340094337480452902331245799543730550812606823547021417950655172576826157117607\
313155004`135.51481138217406", " ", "\[ImaginaryI]"}]}]}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.801395922868759*^9, 3.8013959395737267`*^9}, {
  3.8013962843412724`*^9, 
  3.801396292598493*^9}},ExpressionUUID->"4b31affe-0bc1-4caa-b16d-\
13fc77eaf6ba"]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-soliton", "Subsection",
 CellChangeTimes->{{3.8013961908997726`*^9, 
  3.801396192387893*^9}},ExpressionUUID->"e89face7-7c04-462d-ad04-\
858e17c277ca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mb", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ";", 
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.7162885682292277000301996797588579873739705348329316682720278112685901\
900827532659411699249449568487661624975122176003896429221090491702674418946318\
0782836707164358747411132596837416893132019088346505651542859935`200.", "+", 
      RowBox[{
      "0.416649674062065667116136268032616696787523054979558491860948812665071\
117540986420754777424830796178107356796899608015351786534710847786711932619232\
99576409718185640084968608194872038989808922594311102654480787291`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "4.4366956737556772738528517299705945177830377680192071642713462188\
644372320551984384564042870693695223965665858640683249088385749348864347556277\
4583491539638812587790538876213445613702332618268220405844209715756461`200."}]\
, "+", 
      RowBox[{
      "3.077317918695328649084467457721509528241623832997860569979567476771236\
518070991689023777313509809231926138153229177174102011379099947767717597412523\
06771300256587846348023230207031741435834535180458836527751118179`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.0044853046909246499156142577989935345277138637726979623163112897\
772958129157166597007665705923083379032741538608092179284305208074377432229158\
1490176934573094645271982664807651523428098100333475139816664947672781`200."}]\
, "+", 
      RowBox[{
      "0.204235062017362695636442659814604457862315943670547528509250617080979\
516752648330606046479895417136780604324692665571743678466933309388204663316781\
45303964794588180647411382517996337796879182471158377702323824878`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.1449059718758906037423764432162140311004324654370497010667370878\
145233760172798527674956012084562175249624782603917695102715473423818152279770\
4445971248598725935238717407528194000227098943595911580910319128266578`200."}]\
, "+", 
      RowBox[{
      "3.295475903795417017861903761371923901078169838743395598535130621180339\
759640395307970770156046511553814758959585855437809388271449357625799164676296\
24439414091287629757708568374965081202720123103281558692767534899`200.", " ", 
       "\[ImaginaryI]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "0.28665196977711256710283344731903454761870251286109287130688646\
125097744151746`60.54506887203815"}], "-", 
        RowBox[{
        "0.1250910151900423109246336459989985002020068837983338815885967120082\
8688433717`60.18494005868915", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.14095049752226586411129329562279532785086353269396252880895429\
817167699389466`60.23210468968363"}], "+", 
        RowBox[{
        "0.2864601825057878973621409282121339552134303179936125830760949977064\
5664178573`60.54010234079517", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.05334962704826274712946500502111782033687648672433190164348984\
871879616428353`60.452369033413746"}], "-", 
        RowBox[{
        "0.0847076088231568104380455610615407444005494668014765268967564318622\
7971154673`60.653160068060004", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "2.14649982335614457004817638143561295160545112748821198905977176628272\
851949522`60.72450580017415", "-", 
        RowBox[{
        "0.2138326428283059629036135705756693117339648301371337620356107325484\
4135532941`59.72284894667508", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.04894675698888914304392547666005860479936194752453281041385023959171\
30950417`59.05428117486645", "-", 
        RowBox[{
        "2.4122222702018869453239145702257598034742482068444206440305524935292\
6744367441`60.74697457499628", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "1.21643973964551273932645510192409698829371824510530460954436721921028\
346305069`60.82461401893947", "+", 
        RowBox[{
        "0.4743861685163774750135704279308758362002368469755842559299387271444\
8242034567`60.415655437343396", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "0.02153076920009995005184889155213707499385739341625279512126163214889\
410835825`60.02132616843124", "-", 
        RowBox[{
        "0.0377312134239699288926321720839521203178536598693141407382241081500\
6778457778`60.264967395090224", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.01246580646512270688521816220268863871176091114812268671023859\
544733725046032`59.63107607591462"}], "+", 
        RowBox[{
        "0.0675229625040335593490955274235660611785725494628249674324949308690\
2447605287`60.364807184122576", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.07637464762835202242150926262714881554690324506785099627550230\
10986509762689`60.392409278175506"}], "-", 
        RowBox[{
        "0.0216578443470839072003276991257618173216657166444890234968198414170\
6841118905`59.84507528679045", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "0.35187779118198760754258324959223217998904737735901398221694283\
574983591607947`59.88366964844283"}], "+", 
        RowBox[{
        "2.6163368730432142389024461166006350647627238161138496597974250116579\
1574399786`60.75497145323439", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "2.27750763909478965348972403805979353173108247269511594344312984389983\
112487771`60.72164527552135", "+", 
        RowBox[{
        "0.6370282328695634022379955608205992095570384495431134245641141045729\
6809666424`60.16834411372863", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "1.44069560406774030735183397573528428853140783051917497460045916212769\
078148957`60.85964496453203", "-", 
        RowBox[{
        "0.3680207153461411035887601687608907041426410807845192726516560392800\
3596472479`60.266944998662524", " ", "\[ImaginaryI]"}]}]}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.801396167876281*^9, 3.8013961863111615`*^9}, {
   3.8013962976553893`*^9, 3.8013963003248262`*^9}, 3.801396518691134*^9},
 CellLabel->
  "In[815]:=",ExpressionUUID->"48023806-326f-4775-b90f-7fcb1d3f8204"]
}, Closed]],

Cell[CellGroupData[{

Cell["Five-soliton", "Subsection",
 CellChangeTimes->{{3.801396493268873*^9, 
  3.8013964945952873`*^9}},ExpressionUUID->"8cd94fe5-ecb2-4dec-b4ff-\
06b1fc052699"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mb", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "4.8164756535610729998117645416739519955750059494884765352575132638\
181319870772091774465192427851688852914218451366861369790856888774723714262441\
7151239860758190088346214515178475496165368766723082962371460127885125`200."}]\
, "+", 
      RowBox[{
      "0.688035306899482480738955736768744638187832959768189200196930056179550\
775876645627819987379483222206770906053430164083735662418093681007815529265263\
17350838671901913019930881510377994607713640906905355350762042424`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "1.4129052400050053461020306750620399214672903789492729630306094887686665\
057618477883891824268739087860983729843127527523233717671028577399213579955904\
1126013703054682366472412026338624454285148433588925364532874024`200.", "+", 
      RowBox[{
      "0.218641705240729630373065845548615447080567451223443308638808496127902\
656561519178243411343206922381565576635005353160564251263129309637585392585650\
82485060056175550319140212660390906433578852002081889130732379694`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "1.7593434545154136070228017665263367932844555831975650083375939936973308\
706610523335789844438299452087400836902977755328466906633490701979688685931975\
9077195602505518213671522901731174106999895056338136231414208932`200.", "+", 
      RowBox[{
      "1.978614628435800295935508056256758069278935014573570470938834214405147\
411229112401816021808892381357098524736417967249125079483873166548866364824548\
32435998260089481732684191195938391871251580997525318544840718184`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "0.3862574167347404720292930547625582532592320767998531863309187873215735\
384290228744188224201313981714660875376394788471525524689968583868677688730664\
8019422723333105063598637759098997747398793275117675879370952181`200.", "+", 
      RowBox[{
      "0.039708020880236838076720661305435791698287897131591158500100957685339\
232609238346006450562731988508889062907989355358796001588337449178299071495204\
88102416664621339785703412714482086093403367327216549417086760541`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "2.6850942314367580758563387188527914982245721373125415422185711939732390\
126066937322156443591127586360441306260854386040856418064254478837508524839433\
4193718765369284230473924099311726064244797528737547204765178131`200.", "+", 
      RowBox[{
      "0.343142283579708600376072284331893012604315549151781393738853522861141\
465554366989962109474825738125908462380851730261737401329214943587275097867355\
21150515339508222074815551702070405101028002829447606433355519114`200.", " ", 
       "\[ImaginaryI]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "0.02355176277719682135058083367633740688316301214475287917249429\
32606977984268549560415214460758530031607804707258499`102.66675402415866"}], 
        "-", 
        RowBox[{
        "0.0743819877524989152571262426109558494292414707985862705693242440598\
123463185172355241561704784922911344884600807157`103.16619838594592", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.06875012590315695249003948557537849841696921446991942453251120491151\
85943290900927880856457494463573500471992088538`103.15937248200258", "-", 
        RowBox[{
        "0.0126577535922653027903196025951109115971165192688768304693686569378\
44563488424423684040531270634157866234232727989`102.42445562120542", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.03333357874165115887107643518729063595690449938228268909226679640408\
59118172967114036579121454387115892238177421305`103.19168504381551", "-", 
        RowBox[{
        "0.0264479486033178110433621296231440989165151977275909943686835436055\
963053456789144086325419248380738690777829860288`103.09119509342004", " ", 
         "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "0.15169194567401197366388705339578715715574544281299944516613467\
4780682460394661822287752848045617003261906790095645`103.66201713338512"}], 
        "+", 
        RowBox[{
        "0.0014154138399436954077679067660101856174001821338876404340251378097\
364936529979335420159605012594860715053692743721`101.63193804937474", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.02470641238413244538737897893006002662598153575943242583201302\
01040448587902097318746811815383503373633129257871843`103.44189556753068"}], 
        "+", 
        RowBox[{
        "0.0172667668609287717619661674980233878275625068591013218143313376694\
34323264651007442066213958271856674428719224204`103.28629690653541", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.00419788860198201831444762584185732162418401784370924261752090586036\
97972794870155115175601927074318926260560257123`102.10860554539285", "+", 
        RowBox[{
        "0.1527688804364582994956611870516960081483067056862948814142049660083\
018204019500439233571880320691198354914036489479`103.6696095316469", " ", 
         "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "1.05024664811747886237796764344313132203425203550726564773823449319285\
97463767268121215686250698873546208589093652325`103.83397532220044", "-", 
        RowBox[{
        "0.8980265668784954508982536195588456001595836300748814134684386758536\
34752788956370700240957387255269586049254482945`103.76597320290857", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.86612971902383808763954042655982431708509428830254050225586020\
68449816861316174623438354540483612344170268273764445`103.67171421054928"}], 
        "-", 
        RowBox[{
        "1.6238057147386897074367625194002200769751820413812919635296743546360\
205293609353652953482086466087477706310376214502`103.94466533549583", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "1.30963136403981818570663512467098976722671047164122600510288318031491\
53856297280013557973709782990211625805301428391`104.06248687633133", "-", 
        RowBox[{
        "0.3537461062647943421309625554203859412239811965971545523008757541188\
069262728897195303586266329566957344495343503889`103.4940294772067", " ", 
         "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "0.00092164989791408533597093595443794408664354729512425862188456579736\
95573924490606339097838063413930024793916898431`102.48874717616587", "-", 
        RowBox[{
        "0.0037662512131561655299045120157669520952098399587839743029803517919\
969085354334768739121251518115162806720611632532`103.10009048141966", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.00897088192885000208642576140250164987940676434602304924657661\
70676136957874707306466220188520602460483077668620288`103.1090884880316"}], 
        "-", 
        RowBox[{
        "0.0076427529089679826794675499480974944913894916759809346390555689530\
104331107996126887824710511768674017029833664857`103.03950316635225", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.00780207262091470442454763812705658741815780875917932491693646504451\
98275882840363427246650842216292079441786932671`103.08123510446933", "-", 
        RowBox[{
        "0.0083427919828784280295012300352338478077452449489062156244523538197\
230036283939645497551764811011739992539981265775`103.11033653123208", " ", 
         "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "0.02583322525569985382617926164020459331637332036698061652543179186368\
29626783968379348757072860651246595776872055111`102.70751685178104", "+", 
        RowBox[{
        "0.2019069649197393856960521868456895858222047936333619137334318166080\
014713570275655943240629878805928261991487081276`103.60048952142358", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.28970027059249640858430188610323544909641459697379564635505138935593\
8249063173724214832262271416143314751183448005`103.64853569933129", "+", 
        RowBox[{
        "0.1046307265055982080657945919527453394613406821901563231956445380463\
003225603983554436160848977813375888407195137668`103.20624603934012", " ", 
         "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.15068823142819354253718186385902142989804089125309051847904160\
02370940144869513841584445449515702936390063178696946`103.48400755857895"}], 
        "+", 
        RowBox[{
        "0.2357679664145322817081647280270678763374378332988189761408791141064\
433628212866985322253327417245828385552198425386`103.67841302038232", " ", 
         "\[ImaginaryI]"}]}]}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8013964689808435`*^9, 
  3.801396513267275*^9}},ExpressionUUID->"57862947-f7cd-4a72-a51b-\
da288d5d1619"]
}, Closed]],

Cell[CellGroupData[{

Cell["Exact solutions (Fig. 4-5)", "Subsection",
 CellChangeTimes->{{3.8024359961342154`*^9, 
  3.802436005564002*^9}},ExpressionUUID->"ff19d3fb-f206-4f75-81e1-\
05ee3503d1bb"],

Cell[CellGroupData[{

Cell["two-soliton", "Subsubsection",
 CellChangeTimes->{{3.8024360678066206`*^9, 
  3.802436069491145*^9}},ExpressionUUID->"a6e67de1-a338-4a18-a362-\
1fb7cbed3492"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mb", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]"}], "3"]}], ",", 
       FractionBox["4", "3"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"10", " ", "\[ImaginaryI]"}], "3"], ",", 
       RowBox[{"-", 
        FractionBox["8", "3"]}], ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{"\[ImaginaryI]", ",", 
     RowBox[{"2", "\[ImaginaryI]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.802436040506657*^9, 3.8024360630702724`*^9}, {
  3.802437482811391*^9, 3.8024374838276644`*^9}, {3.8024375271927223`*^9, 
  3.8024375398438683`*^9}, {3.8024379578292093`*^9, 3.8024380023591585`*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"ba8a80ec-9084-418f-be9f-13db54c63e9c"]
}, Closed]],

Cell[CellGroupData[{

Cell["three-soliton", "Subsubsection",
 CellChangeTimes->{{3.802436073152357*^9, 
  3.8024360759029636`*^9}},ExpressionUUID->"57b2cd2e-64cc-4595-a607-\
5e461c3ee1b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mb", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[ImaginaryI]", ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "4"]}], "-", 
            FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "4"], "+", 
            FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ",", 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["\[ImaginaryI]", "2"]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"1", "/", "4"}]]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "4"], "-", 
            FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"1", "/", "4"}]]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", "4"], "-", 
            FractionBox["\[ImaginaryI]", "4"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"3", "/", "4"}]]}]}], ",", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["\[ImaginaryI]", "2"]}], ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"3", "/", "4"}]]}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{"\[ImaginaryI]", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"3", "/", "4"}], ")"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8024365557096367`*^9, 3.8024366138760834`*^9}, {
  3.802437490333271*^9, 3.8024375114507933`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2ddad1fe-65e0-4f4b-a874-f4d5cc931671"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{574.8, 579.6},
WindowMargins->{{-4.8, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"15a1d46f-75ac-4c91-9889-5bfbe387bf5c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 158, 3, 97, "Title",ExpressionUUID->"d2809006-97ce-4018-84bd-c99f21146598"],
Cell[CellGroupData[{
Cell[763, 29, 170, 3, 67, "Section",ExpressionUUID->"61532649-23dc-4c4b-be3a-f2143ac65904"],
Cell[936, 34, 9692, 241, 689, "Input",ExpressionUUID->"44c3eaab-f165-4790-9f22-bacc74e47eab",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[10665, 280, 249, 4, 91, "Section",ExpressionUUID->"56522f85-c1e3-4f38-a1ca-805aca1bc7f2"],
Cell[CellGroupData[{
Cell[10939, 288, 172, 3, 54, "Subsection",ExpressionUUID->"930b326d-89b2-4263-95e5-ab7ad8ffaa82"],
Cell[11114, 293, 4302, 108, 196, "Input",ExpressionUUID->"7462363c-ece5-457c-8f40-6dc07d0f3440",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[15453, 406, 165, 3, 38, "Subsection",ExpressionUUID->"b6a55507-f4b0-4d17-877c-fad19723fe9d"],
Cell[15621, 411, 4069, 94, 235, "Input",ExpressionUUID->"eea51e01-d8a9-42bd-b4ca-861ea6270041",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[19727, 510, 161, 3, 38, "Subsection",ExpressionUUID->"dbbb571f-bd61-4112-9274-bd9239abbf7d"],
Cell[19891, 515, 2328, 60, 159, "Input",ExpressionUUID->"7ae59397-5003-4aeb-9a82-23218efe6a84",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[22256, 580, 239, 4, 38, "Subsection",ExpressionUUID->"fdd69853-b543-4095-a89c-38d45acbd302"],
Cell[22498, 586, 427, 8, 81, "Text",ExpressionUUID->"4cf8c878-4cbe-4ad2-8711-2dd6c69b43e5"],
Cell[22928, 596, 5426, 127, 597, "Input",ExpressionUUID->"6df77ce4-acda-4896-948e-b1a86ad0075a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28403, 729, 221, 4, 67, "Section",ExpressionUUID->"1d8dfce1-2349-48bb-a5cf-1aae575eed3f"],
Cell[CellGroupData[{
Cell[28649, 737, 161, 3, 54, "Subsection",ExpressionUUID->"3fa0e5aa-9018-4e27-94f3-a415c2dd7eb4"],
Cell[28813, 742, 1995, 46, 120, "Input",ExpressionUUID->"7fd301de-4eb6-4d6a-b269-7241976b5db1",
 InitializationCell->True],
Cell[30811, 790, 801, 18, 60, "Input",ExpressionUUID->"90af2f82-3044-4b55-b6ce-25a1210bcb58",
 InitializationCell->True],
Cell[31615, 810, 536, 13, 60, "Input",ExpressionUUID->"dfad9972-069b-4604-9952-cd8e34abb181",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[32188, 828, 156, 3, 38, "Subsection",ExpressionUUID->"67bebece-4eb4-4e73-8a43-684860c37eda"],
Cell[32347, 833, 1699, 41, 65, "Input",ExpressionUUID->"a4e4f98f-4e04-4c5a-8725-3efe817107d0",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[34083, 879, 163, 3, 38, "Subsection",ExpressionUUID->"9c94055b-8989-4599-828f-dbcb2d2ad34b"],
Cell[34249, 884, 6580, 172, 357, "Input",ExpressionUUID->"fdff4f8f-4b6e-47ac-84ed-b43ad4f291c0",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[40866, 1061, 156, 3, 38, "Subsection",ExpressionUUID->"94f86593-9641-4356-bc2d-ac5c06b33657"],
Cell[41025, 1066, 189, 3, 35, "Text",ExpressionUUID->"4dcfa5f4-e60d-47a7-9cc4-5c0a5bda67ac"],
Cell[41217, 1071, 618, 16, 123, "Input",ExpressionUUID->"3033a161-2f9f-4693-9de4-1dd0d3b28b07",
 InitializationCell->True],
Cell[41838, 1089, 109, 1, 28, "Input",ExpressionUUID->"d927369d-8176-4e01-8fe9-6ea08a630e68"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41996, 1096, 169, 3, 67, "Section",ExpressionUUID->"9ab3c0f6-9ba3-475e-8c98-b34ce4f2a4dd"],
Cell[CellGroupData[{
Cell[42190, 1103, 154, 3, 54, "Subsection",ExpressionUUID->"9b7c56ce-6f3d-4e62-bd4a-a4035a17a5d9"],
Cell[42347, 1108, 349, 10, 44, "Input",ExpressionUUID->"450e5579-1155-432d-a551-0cea7201f255",
 InitializationCell->True],
Cell[42699, 1120, 11046, 285, 933, "Input",ExpressionUUID->"8ab3708c-d1db-42ce-93aa-cfe9f3f90771",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[53782, 1410, 154, 3, 54, "Subsection",ExpressionUUID->"2b34f6e7-f9f5-4e92-b0c1-a2534a152ff1"],
Cell[53939, 1415, 378, 8, 81, "Text",ExpressionUUID->"c1de8e6d-efe9-4e8d-b63d-f14c2f972ba6"],
Cell[54320, 1425, 254, 6, 58, "Text",ExpressionUUID->"464554d0-aa03-4635-89a9-05241be387e3"],
Cell[54577, 1433, 1084, 16, 28, "Input",ExpressionUUID->"9fce3fa5-314e-4dbb-914c-9bd65209ee61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55698, 1454, 178, 3, 54, "Subsection",ExpressionUUID->"8862139e-df23-4411-8e53-c3da66209a8e"],
Cell[55879, 1459, 2509, 62, 244, "Input",ExpressionUUID->"e8271589-9e20-4b50-a20e-306b6dabd22f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58425, 1526, 162, 3, 54, "Subsection",ExpressionUUID->"61f37a8f-9939-4bd9-9b6d-2ac2afb325e9"],
Cell[58590, 1531, 669, 11, 150, "Text",ExpressionUUID->"3f0c6ef2-d9b5-465d-a7c0-4404950720d7"],
Cell[CellGroupData[{
Cell[59284, 1546, 162, 3, 45, "Subsubsection",ExpressionUUID->"ddfbe53c-8033-4a1b-9f95-13f58ff27f01"],
Cell[59449, 1551, 3504, 77, 296, "Input",ExpressionUUID->"b9ce1ab9-3639-48b6-9d8c-abdc514c3a84",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[62990, 1633, 179, 3, 37, "Subsubsection",ExpressionUUID->"98116e71-9ab8-4af1-b3c5-7f1842c3229b"],
Cell[63172, 1638, 4631, 112, 336, "Input",ExpressionUUID->"783b8514-0b58-4309-bc8d-696f1971f92d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67864, 1757, 155, 3, 67, "Section",ExpressionUUID->"805e6e4f-bb63-407a-80d7-a24ba64d9503"],
Cell[68022, 1762, 432, 8, 104, "Text",ExpressionUUID->"bfe51563-247b-4dbe-8b8e-e20d254b06fe"],
Cell[CellGroupData[{
Cell[68479, 1774, 158, 3, 54, "Subsection",ExpressionUUID->"dce69b71-a6f0-4446-a5c8-d79a32b8e535"],
Cell[68640, 1779, 4639, 93, 1043, "Input",ExpressionUUID->"b498ce37-12b2-411d-9d45-8c9d024c50c8"]
}, Closed]],
Cell[CellGroupData[{
Cell[73316, 1877, 161, 3, 38, "Subsection",ExpressionUUID->"a47ec81d-343c-4982-b91a-7d453c2a9063"],
Cell[73480, 1882, 6487, 130, 1511, "Input",ExpressionUUID->"4b31affe-0bc1-4caa-b16d-13fc77eaf6ba"]
}, Closed]],
Cell[CellGroupData[{
Cell[80004, 2017, 162, 3, 38, "Subsection",ExpressionUUID->"e89face7-7c04-462d-ad04-858e17c277ca"],
Cell[80169, 2022, 6728, 148, 1511, "Input",ExpressionUUID->"48023806-326f-4775-b90f-7fcb1d3f8204"]
}, Closed]],
Cell[CellGroupData[{
Cell[86934, 2175, 162, 3, 38, "Subsection",ExpressionUUID->"8cd94fe5-ecb2-4dec-b4ff-06b1fc052699"],
Cell[87099, 2180, 9431, 193, 1862, "Input",ExpressionUUID->"57862947-f7cd-4a72-a51b-da288d5d1619"]
}, Closed]],
Cell[CellGroupData[{
Cell[96567, 2378, 176, 3, 38, "Subsection",ExpressionUUID->"ff19d3fb-f206-4f75-81e1-05ee3503d1bb"],
Cell[CellGroupData[{
Cell[96768, 2385, 164, 3, 45, "Subsubsection",ExpressionUUID->"a6e67de1-a338-4a18-a362-1fb7cbed3492"],
Cell[96935, 2390, 1195, 34, 107, "Input",ExpressionUUID->"ba8a80ec-9084-418f-be9f-13db54c63e9c"]
}, Closed]],
Cell[CellGroupData[{
Cell[98167, 2429, 166, 3, 37, "Subsubsection",ExpressionUUID->"57b2cd2e-64cc-4595-a607-5e461c3ee1b1"],
Cell[98336, 2434, 3092, 97, 107, "Input",ExpressionUUID->"2ddad1fe-65e0-4f4b-a874-f4d5cc931671"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> trigonometric_case.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    111803,       2721]
NotebookOptionsPosition[    105317,       2595]
NotebookOutlinePosition[    105719,       2611]
CellTagsIndexPosition[    105676,       2608]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Trigonometric case", "Title",
 CellChangeTimes->{{3.80139668941364*^9, 
  3.801396691091858*^9}},ExpressionUUID->"41f88ea6-ba98-49d7-836a-\
7f17ddc19444"],

Cell[CellGroupData[{

Cell["Generating random input", "Section",
 CellChangeTimes->{{3.800341704364391*^9, 
  3.8003417094799404`*^9}},ExpressionUUID->"61532649-23dc-4c4b-be3a-\
f2143ac65904"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Generateinput", "[", 
     RowBox[{"mb_", ",", "L_", ",", "M_", ",", 
      RowBox[{"precision_", ":", "50"}]}], "]"}], "/;", 
    RowBox[{"mb", "\[NotEqual]", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0"}], "}"}]}]}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s", ",", "a", ",", "normstemp"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "j", "]"}], "[", "0", "]"}], "=", 
         RowBox[{
          RowBox[{"RandomReal", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "L"}], "/", "2"}], ",", 
              RowBox[{"L", "/", "2"}]}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"RandomReal", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "5"}], "}"}], ",", 
             RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], 
            "]"}]}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"j", ",", "M"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Theta]I", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "\[Pi]"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}], 
         RowBox[{"(*", 
          RowBox[{
          "rotation", " ", "angle", " ", "in", " ", "the", " ", "plane", " ", 
           "orthogonal", " ", "to", " ", "mb"}], "*)"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"\[Theta]R", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "\[Pi]"}], "}"}], ",", 
            RowBox[{"WorkingPrecision", "\[Rule]", "precision"}]}], "]"}]}], 
         RowBox[{"(*", 
          RowBox[{
          "rotation", " ", "angle", " ", "in", " ", "the", " ", "plane", " ", 
           "orthogonal", " ", "to", " ", "nI"}], "*)"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"nI", "[", "j", "]"}], "=", 
          RowBox[{
           RowBox[{"RotationMatrix", "[", 
            RowBox[{"\[Theta]I", ",", "mb"}], "]"}], ".", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
              "mb", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}], 
             ",", "0", ",", 
             RowBox[{
             "mb", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
            "}"}]}]}], 
         RowBox[{"(*", 
          RowBox[{"normalised", " ", "sI"}], "*)"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"nR", "[", "j", "]"}], "=", 
          RowBox[{
           RowBox[{"RotationMatrix", "[", 
            RowBox[{"\[Theta]R", ",", 
             RowBox[{"nI", "[", "j", "]"}]}], "]"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{
                 RowBox[{"nI", "[", "j", "]"}], "\[LeftDoubleBracket]", "3", 
                 "\[RightDoubleBracket]"}]}], ",", "0", ",", 
               RowBox[{
                RowBox[{"nI", "[", "j", "]"}], "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}]}], "}"}], "/", 
             RowBox[{"Norm", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  RowBox[{"nI", "[", "j", "]"}], "\[LeftDoubleBracket]", "3", 
                  "\[RightDoubleBracket]"}]}], ",", "0", ",", 
                RowBox[{
                 RowBox[{"nI", "[", "j", "]"}], "\[LeftDoubleBracket]", "1", 
                 "\[RightDoubleBracket]"}]}], "}"}], "]"}]}], ")"}]}]}], 
         RowBox[{"(*", 
          RowBox[{"normalised", " ", "sR"}], "*)"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"normstemp", "[", "j", "]"}], "=", 
          RowBox[{
           RowBox[{
            RowBox[{"nR", "[", "j", "]"}], ".", "mb"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2", "\[Pi]"}], ")"}], "/", "L"}], ")"}], " ", 
             RowBox[{"Coth", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "\[Pi]"}], ")"}], "/", "L"}], ")"}], 
               RowBox[{"Im", "[", 
                RowBox[{
                 RowBox[{"a", "[", "j", "]"}], "[", "0", "]"}], "]"}]}], 
              "]"}]}], ")"}]}]}], 
         RowBox[{"(*", 
          RowBox[{
          "a", " ", "temporary", " ", "norm", " ", "of", " ", "sI", " ", 
           "now", " ", "follows", " ", "from", " ", "inner", " ", "product", 
           " ", "of", " ", "nR", " ", "with", " ", "mb"}], "*)"}], ";"}], 
        "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"j", ",", "M"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"normmbstart", "=", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], "/", 
              SuperscriptBox["L", "2"]}], ")"}], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"normstemp", "[", "j", "]"}], 
               RowBox[{"normstemp", "[", "k", "]"}], 
               RowBox[{
                RowBox[{"nI", "[", "j", "]"}], ".", 
                RowBox[{"nI", "[", "k", "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "M"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "M"}], "}"}]}], "]"}]}]}], ")"}]}], " ", 
        "]"}]}], ";", "  ", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"normsI", "[", "j", "]"}], "=", 
          RowBox[{"normmbstart", " ", 
           RowBox[{"normstemp", "[", "j", "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", "j", "]"}], "[", "1", "]"}], "[", "0", "]"}], 
          "=", 
          RowBox[{
           RowBox[{"normsI", "[", "j", "]"}], " ", 
           RowBox[{"nR", "[", "j", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", "j", "]"}], "[", "2", "]"}], "[", "0", "]"}], 
          "=", 
          RowBox[{
           RowBox[{"normsI", "[", "j", "]"}], " ", 
           RowBox[{"nI", "[", "j", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
        ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "M"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"alist", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "j", "]"}], "[", "0", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"slist", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", "j", "]"}], "[", "1", "]"}], "[", "0", "]"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", "j", "]"}], "[", "2", "]"}], "[", "0", 
            "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nRlist", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"nR", "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"nIlist", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"nI", "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "M"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"mbstart", "=", 
       RowBox[{"normmbstart", " ", "mb"}]}], ";"}]}], "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Norm", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"s", "[", "j", "]"}], "[", "1", "]"}], "[", "0", 
               "]"}], "]"}], "-", 
             RowBox[{"Norm", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"s", "[", "j", "]"}], "[", "2", "]"}], "[", "0", 
               "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "~", "Join", "~", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"s", "[", "j", "]"}], "[", "1", "]"}], "[", "0", 
               "]"}], ".", "mb"}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Norm", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"s", "[", "j", "]"}], "[", "2", "]"}], "[", "0", 
                 "]"}], "]"}], "2"], "/", 
              RowBox[{"Im", "[", 
               RowBox[{
                RowBox[{"a", "[", "j", "]"}], "[", "0", "]"}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], "//", "Chop"}], "//", 
        "DeleteDuplicates"}], "//", "Print"}], 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"check", " ", "the", " ", "input"}], ",", " ", 
        RowBox[{"return", " ", 
         RowBox[{"{", "0", "}"}], " ", "if", " ", "correct"}]}], "*)"}], 
      ";"}], "*)"}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8003407029078636`*^9, 3.800340727939557*^9}, {
   3.8003407646830463`*^9, 3.8003408336142015`*^9}, {3.800340925248457*^9, 
   3.8003409491622887`*^9}, {3.800340980377098*^9, 3.800341085278537*^9}, {
   3.8003411675951414`*^9, 3.8003411747963552`*^9}, {3.800341223385731*^9, 
   3.8003412294667335`*^9}, {3.8003413441958833`*^9, 3.800341346489272*^9}, {
   3.8003413929038363`*^9, 3.8003414101079464`*^9}, 3.8003414787204323`*^9, {
   3.8003416429520855`*^9, 3.8003416445746727`*^9}, 3.8003416914402637`*^9, {
   3.800351313384815*^9, 3.8003513766790056`*^9}, {3.800351615143817*^9, 
   3.8003516331283092`*^9}, {3.800352279992504*^9, 3.800352280684655*^9}, {
   3.8003540410123453`*^9, 3.800354053639476*^9}, {3.8003542459572906`*^9, 
   3.8003542672695565`*^9}, {3.8003618424439907`*^9, 3.8003618424898663`*^9}, 
   3.800609264349022*^9, {3.8006093313951645`*^9, 3.800609332938345*^9}, {
   3.8006114984527545`*^9, 3.8006115010784445`*^9}, {3.8006126077364097`*^9, 
   3.800612749058263*^9}, {3.8006146503854837`*^9, 3.8006146507085867`*^9}, 
   3.800615075804349*^9, {3.8006420934919453`*^9, 3.8006421199355307`*^9}, {
   3.8006421972360387`*^9, 3.8006422125248113`*^9}, {3.8006444749595575`*^9, 
   3.800644495023134*^9}, {3.800804275040601*^9, 3.8008042962155*^9}, {
   3.8008080763650556`*^9, 3.800808142125105*^9}, {3.8008081886437206`*^9, 
   3.8008083048756824`*^9}, {3.800808341135748*^9, 3.800808440246366*^9}, {
   3.8008100274892306`*^9, 3.800810031803746*^9}, {3.800811348072858*^9, 
   3.8008113525753026`*^9}, 3.800813566948042*^9, 3.8008136347859015`*^9, {
   3.8008145949948964`*^9, 3.800814599873869*^9}, {3.8008147604707556`*^9, 
   3.800814760927885*^9}, {3.8008150600136633`*^9, 3.8008150617069407`*^9}, 
   3.8008151028456125`*^9, 3.8008541008955097`*^9, 3.8008541404946094`*^9, 
   3.8008646759221516`*^9, 3.800864950948085*^9, {3.8008701479714985`*^9, 
   3.8008701550000467`*^9}, {3.800872603602092*^9, 3.80087260929602*^9}, {
   3.8008726597605095`*^9, 3.8008726643225136`*^9}, {3.8012117677003746`*^9, 
   3.8012117689171405`*^9}, 3.8013969623995824`*^9, {3.8013984470776615`*^9, 
   3.801398453139681*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"44c3eaab-f165-4790-9f22-bacc74e47eab"]
}, Closed]],

Cell[CellGroupData[{

Cell["Iterating random input to satisfy the constraints", "Section",
 CellChangeTimes->{{3.8006438319383793`*^9, 3.800643835839291*^9}, 
   3.801396704796345*^9},ExpressionUUID->"56522f85-c1e3-4f38-a1ca-\
805aca1bc7f2"],

Cell[CellGroupData[{

Cell["Normrecursion function", "Subsection",
 CellChangeTimes->{{3.8008740456444817`*^9, 
  3.800874048335335*^9}},ExpressionUUID->"9c119b64-48e0-43fb-9db7-\
924d850b8af2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"normrecursion", "[", 
     RowBox[{"M_", ",", "L_"}], "]"}], "[", 
    RowBox[{"alist_", ",", "nRlist_", ",", "nIlist_"}], "]"}], "[", 
   "mbsnlist_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"m", ",", "mb", ",", "snlist", ",", "snres", ",", "normmb"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mb", "=", 
      RowBox[{
      "mbsnlist", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"snlist", "=", 
      RowBox[{
      "mbsnlist", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"m", "[", "j", "]"}], "=", 
         RowBox[{"mb", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           FractionBox["\[Pi]", "L"], " ", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
              "snlist", "\[LeftDoubleBracket]", "k", 
               "\[RightDoubleBracket]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "nRlist", "\[LeftDoubleBracket]", "k", 
                 "\[RightDoubleBracket]"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{
                 "nIlist", "\[LeftDoubleBracket]", "k", 
                  "\[RightDoubleBracket]"}]}]}], ")"}], 
              RowBox[{"Cot", "[", 
               RowBox[{
                FractionBox["\[Pi]", "L"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "alist", "\[LeftDoubleBracket]", "j", 
                   "\[RightDoubleBracket]"}], "-", 
                  RowBox[{
                  "alist", "\[LeftDoubleBracket]", "k", 
                   "\[RightDoubleBracket]"}]}], ")"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"Range", "[", "M", "]"}], ",", "j"}], "]"}]}], 
              "}"}]}], "]"}]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           FractionBox["\[Pi]", "L"], 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Conjugate", "[", 
               RowBox[{
                RowBox[{
                "snlist", "\[LeftDoubleBracket]", "k", 
                 "\[RightDoubleBracket]"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "nRlist", "\[LeftDoubleBracket]", "k", 
                   "\[RightDoubleBracket]"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{
                   "nIlist", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}]}]}], ")"}]}], "]"}], 
              RowBox[{"Cot", "[", 
               RowBox[{
                FractionBox["\[Pi]", "L"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "alist", "\[LeftDoubleBracket]", "j", 
                   "\[RightDoubleBracket]"}], "-", 
                  RowBox[{"Conjugate", "[", 
                   RowBox[{
                   "alist", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}], "]"}]}], ")"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"Range", "[", "M", "]"}], ",", "j"}], "]"}]}], 
              "}"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "M"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"snres", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"nR", "[", "j", "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"nI", "[", "j", "]"}]}]}], ")"}], ".", 
          RowBox[{"Conjugate", "[", 
           RowBox[{"m", "[", "j", "]"}], "]"}]}], 
         RowBox[{
          FractionBox[
           RowBox[{"2", "\[Pi]"}], "L"], 
          RowBox[{"Coth", "[", 
           RowBox[{
            FractionBox[
             RowBox[{"2", "\[Pi]"}], "L"], 
            RowBox[{"Im", "[", 
             RowBox[{
             "alist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
             "]"}]}], "]"}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"normmb", "=", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "+", 
        RowBox[{"4", 
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], 
          SuperscriptBox["L", "2"]], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{
              "snres", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "nRlist", "\[LeftDoubleBracket]", "j", 
                 "\[RightDoubleBracket]"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{
                 "nIlist", "\[LeftDoubleBracket]", "j", 
                  "\[RightDoubleBracket]"}]}]}], ")"}]}], "]"}], ".", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{
              "snres", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "nRlist", "\[LeftDoubleBracket]", "k", 
                 "\[RightDoubleBracket]"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{
                 "nIlist", "\[LeftDoubleBracket]", "k", 
                  "\[RightDoubleBracket]"}]}]}], ")"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "M"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "M"}], "}"}]}], "]"}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"normmb", 
        FractionBox["mb", 
         RowBox[{"Norm", "[", "mb", "]"}]]}], ",", "snres"}], "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.800643903231045*^9, 3.800643908413785*^9}, {
   3.800644121025503*^9, 3.80064415974461*^9}, {3.8006444247012997`*^9, 
   3.800644444365925*^9}, {3.800644510760874*^9, 3.800644643472059*^9}, {
   3.800644815325457*^9, 3.80064484534264*^9}, {3.800646155885606*^9, 
   3.8006461561927342`*^9}, {3.800646413181133*^9, 3.800646436445685*^9}, {
   3.8006465851076484`*^9, 3.800646586171335*^9}, 3.800646697727239*^9, {
   3.800646748737729*^9, 3.800646755135645*^9}, {3.800808576315166*^9, 
   3.8008085833874655`*^9}, {3.800808650931489*^9, 3.800808681142512*^9}, {
   3.8008099580251656`*^9, 3.800809959976678*^9}, 3.800809997455711*^9, {
   3.8008100631521378`*^9, 3.8008101576260805`*^9}, {3.8008105813639865`*^9, 
   3.8008105892773123`*^9}, {3.800811278648445*^9, 3.8008113719264946`*^9}, {
   3.800811412755869*^9, 3.800811424284547*^9}, {3.8008115952419753`*^9, 
   3.800811605394532*^9}, 3.80081229218968*^9, 3.800813570879278*^9, {
   3.8008136220830173`*^9, 3.8008136233070555`*^9}, 3.8008145899492817`*^9, 
   3.8008147687927747`*^9, 3.800815064757698*^9, 3.800815098691156*^9, {
   3.8008544412945557`*^9, 3.8008544733654947`*^9}, 3.80086468321024*^9, 
   3.8008649648972187`*^9, 3.8008681371834784`*^9, {3.8008681914743958`*^9, 
   3.800868195232066*^9}, 3.8008684843192806`*^9, {3.8008685587423105`*^9, 
   3.8008685588041477`*^9}, {3.800868642790033*^9, 3.800868659751266*^9}, {
   3.8008689361378756`*^9, 3.800868936407281*^9}, {3.8008690826973524`*^9, 
   3.8008691092729073`*^9}, {3.800873154801157*^9, 3.800873210974516*^9}, {
   3.8008732567016497`*^9, 3.800873334110528*^9}, {3.8008735117648554`*^9, 
   3.800873515953014*^9}, {3.8008737536942244`*^9, 3.800873756468507*^9}, {
   3.800874219211532*^9, 3.800874232095502*^9}, {3.8008746279985275`*^9, 
   3.800874657069045*^9}, {3.801211752224782*^9, 3.8012117543730574`*^9}, 
   3.8012118355048127`*^9, 3.801212034906627*^9, 3.801396978292241*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"7462363c-ece5-457c-8f40-6dc07d0f3440"]
}, Closed]],

Cell[CellGroupData[{

Cell["Testconstraints", "Subsection",
 CellChangeTimes->{{3.8008739124789114`*^9, 
  3.800873914173314*^9}},ExpressionUUID->"1f2206f7-087e-45bd-b025-\
f4601b703f14"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Testconstraints", "[", 
    RowBox[{"mb_", ",", "M_", ",", "L_"}], "]"}], "[", 
   RowBox[{"alist_", ",", "slist_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
             ".", 
             RowBox[{
             "slist", "\[LeftDoubleBracket]", "j", 
              "\[RightDoubleBracket]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "//", "Chop"}], "//", 
         "DeleteDuplicates"}], ")"}], "~", "Join", "~", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
              "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}],
               ".", 
              RowBox[{"(", 
               RowBox[{"mb", "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 FractionBox["\[Pi]", "L"], " ", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    "slist", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}], " ", 
                    RowBox[{"Cot", "[", 
                    RowBox[{
                    FractionBox["\[Pi]", "L"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "alist", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{
                    "alist", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}]}], ")"}]}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"k", ",", 
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", "M", "]"}], ",", "j"}], "]"}]}], 
                    "}"}]}], "]"}]}], "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 FractionBox["\[Pi]", "L"], 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Conjugate", "[", 
                    RowBox[{
                    "slist", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}], "]"}], 
                    RowBox[{"Cot", "[", 
                    RowBox[{
                    FractionBox["\[Pi]", "L"], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "alist", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{"Conjugate", "[", 
                    RowBox[{
                    "alist", "\[LeftDoubleBracket]", "k", 
                    "\[RightDoubleBracket]"}], "]"}]}], ")"}]}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"k", ",", "M"}], "}"}]}], "]"}]}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "//", "N"}], "//", 
          "Chop"}], "//", "DeleteDuplicates"}], ")"}], "~", "Join", "~", 
       RowBox[{"{", 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"mb", ".", "mb"}], "-", 
           RowBox[{"4", 
            FractionBox[
             SuperscriptBox["\[Pi]", "2"], 
             SuperscriptBox["L", "2"]], 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Im", "[", 
                RowBox[{
                "slist", "\[LeftDoubleBracket]", "j", 
                 "\[RightDoubleBracket]"}], "]"}], ".", 
               RowBox[{"Im", "[", 
                RowBox[{
                "slist", "\[LeftDoubleBracket]", "k", 
                 "\[RightDoubleBracket]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", "M"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "M"}], "}"}]}], "]"}]}], "-", "1"}], "//", 
          "N"}], ")"}], "}"}]}], "//", "Chop"}], "//", "DeleteDuplicates"}]}],
    "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8006120321898193`*^9, 3.8006121756090245`*^9}, {
   3.8006451339912024`*^9, 3.8006451637762623`*^9}, {3.8006468015520353`*^9, 
   3.8006468656495132`*^9}, {3.800810546368427*^9, 3.8008105937827773`*^9}, {
   3.800811035767268*^9, 3.800811072211658*^9}, {3.8008111831102624`*^9, 
   3.800811189217605*^9}, {3.8008114468818636`*^9, 3.8008115039901257`*^9}, {
   3.8008115397092767`*^9, 3.800811577853578*^9}, {3.800812338647111*^9, 
   3.8008123690983877`*^9}, 3.800813568581068*^9, 3.800813633314859*^9, 
   3.800814604142751*^9, 3.800814766357815*^9, 3.8008150574899592`*^9, 
   3.800815100893557*^9, {3.8008544862891903`*^9, 3.8008544889103823`*^9}, 
   3.8008646606238956`*^9, 3.800864958467016*^9, {3.8008730611816287`*^9, 
   3.8008730925419807`*^9}, 3.800873812862216*^9, {3.8010497816124806`*^9, 
   3.8010497822517548`*^9}, {3.801051262160655*^9, 3.8010512656689997`*^9}, {
   3.8012117815712304`*^9, 3.8012117826005077`*^9}, 3.8013967915751567`*^9, {
   3.801397051910175*^9, 3.8013970551426497`*^9}, {3.8013971026638145`*^9, 
   3.8013971042130756`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"de52e4ad-6bbe-4f4b-80d9-683a70af56e6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Testinput", "Subsection",
 CellChangeTimes->{{3.8008739170995092`*^9, 
  3.8008739181753054`*^9}},ExpressionUUID->"a2c4105d-63d4-4a67-89c9-\
061716c37c21"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Testinput", "[", 
    RowBox[{"mb_", ",", "M_", ",", "L_"}], "]"}], "[", 
   RowBox[{"alist_", ",", "slist_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
             ".", 
             RowBox[{
             "slist", "\[LeftDoubleBracket]", "j", 
              "\[RightDoubleBracket]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "//", "Chop"}], ")"}], 
        "~", "Join", "~", 
        RowBox[{"{", 
         RowBox[{"(", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"mb", ".", "mb"}], "-", 
            RowBox[{"4", 
             FractionBox[
              SuperscriptBox["\[Pi]", "2"], 
              SuperscriptBox["L", "2"]], 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Im", "[", 
                 RowBox[{
                 "slist", "\[LeftDoubleBracket]", "j", 
                  "\[RightDoubleBracket]"}], "]"}], ".", 
                RowBox[{"Im", "[", 
                 RowBox[{
                 "slist", "\[LeftDoubleBracket]", "k", 
                  "\[RightDoubleBracket]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", "M"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "M"}], "}"}]}], "]"}]}], "-", "1"}], "//", 
           "N"}], ")"}], "}"}], "~", "Join", "~", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
             ".", 
             RowBox[{"(", 
              RowBox[{"mb", " ", "-", 
               RowBox[{
                FractionBox[
                 RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "L"], 
                RowBox[{"Conjugate", "[", 
                 RowBox[{
                 "slist", "\[LeftDoubleBracket]", "j", 
                  "\[RightDoubleBracket]"}], "]"}], 
                RowBox[{"Cot", "[", 
                 RowBox[{
                  FractionBox["\[Pi]", "L"], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    "alist", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{"Conjugate", "[", 
                    RowBox[{
                    "alist", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "]"}]}], ")"}]}], "]"}]}]}], 
              ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "//", "Chop"}], ")"}]}],
        "//", "N"}], "//", "DeleteDuplicates"}], "//", "Chop"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8008705227385063`*^9, 3.800870585251584*^9}, {
   3.800870656016965*^9, 3.800870660289706*^9}, {3.8008707290995464`*^9, 
   3.8008707314939795`*^9}, {3.80087310527955*^9, 3.8008731190756054`*^9}, 
   3.8008733757319345`*^9, {3.801396775805405*^9, 3.801396781794504*^9}, {
   3.8013970633531213`*^9, 3.8013970640257015`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"2f9c4e18-9204-4d94-be4b-0143cc3d4e84"]
}, Closed]],

Cell[CellGroupData[{

Cell["Finding a random set of input data", "Subsection",
 CellChangeTimes->{{3.800874052365513*^9, 3.8008740528770976`*^9}, {
  3.802503792947639*^9, 
  3.8025038007747154`*^9}},ExpressionUUID->"8df32386-e0dd-4c23-b453-\
03ffa9088fe4"],

Cell["\<\
Running the cell below tries to find a random set of input data for an M \
soliton on the interval [-L/2,L/2] with a given m0 vector (here called mb). \
The output should show a maximal deviation that is very small (ideally 0). \
\>", "Text",
 CellChangeTimes->{{3.8024356482088385`*^9, 
  3.802435708030932*^9}},ExpressionUUID->"fd784923-9b62-4df6-85dd-\
f1e96a0339d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mb", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "20"}], 
  RowBox[{"(*", 
   RowBox[{"from", " ", "which", " ", 
    RowBox[{"interval", " ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "L"}], "/", "2"}], ",", 
      RowBox[{"L", "/", "2"}]}], "]"}], " ", "do", " ", "we", " ", "pick", 
    " ", "the", " ", "real", " ", "parts", " ", "of", " ", "the", " ", 
    "poles", " ", "a"}], "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "=", "2"}], 
   RowBox[{"(*", 
    RowBox[{
    "the", " ", "soliton", " ", "number", " ", "we", " ", "aim", " ", "for"}],
     "*)"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"min", "=", 
   SuperscriptBox["10", "3"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"count", "=", "0"}], 
   RowBox[{"(*", 
    RowBox[{
    "counts", " ", "how", " ", "often", " ", "we", " ", "have", " ", "to", 
     " ", "try", " ", "to", " ", "converge", " ", "with", " ", "random", " ", 
     "input"}], "*)"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"While", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"min", "\[GreaterEqual]", "20"}], ")"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Generateinput", "[", 
      RowBox[{"mb", ",", "L", ",", "M", ",", "200"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Testinput", "[", 
       RowBox[{"mbstart", ",", "M", ",", "L"}], "]"}], "[", 
      RowBox[{"alist", ",", "slist"}], "]"}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Check", " ", "whether", " ", "the", " ", "generated", " ", "input", 
        " ", "satisfies", " ", "the", " ", "starting", " ", "constraints"}], 
       ",", " ", 
       RowBox[{"standard", " ", "not", " ", "printed"}]}], "*)"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"snlist", "=", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"Norm", "/@", "slist"}], ")"}], 
       RowBox[{"Sqrt", "[", "2", "]"}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"res", "=", 
      RowBox[{"Nest", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"normrecursion", "[", 
          RowBox[{"M", ",", "L"}], "]"}], "[", 
         RowBox[{"alist", ",", "nRlist", ",", "nIlist"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"mbstart", ",", "snlist"}], "}"}], ",", "40"}], "]"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"min", "=", 
      RowBox[{"Min", "[", 
       RowBox[{"Norm", "/@", "res"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"count", "++"}]}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"StringForm", "[", 
  RowBox[{"\"\<We generated data `` times\>\"", ",", " ", "count"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"res", "=", 
   RowBox[{"Nest", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"normrecursion", "[", 
       RowBox[{"M", ",", "L"}], "]"}], "[", 
      RowBox[{"alist", ",", "nRlist", ",", "nIlist"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"mbstart", ",", "snlist"}], "}"}], ",", "150"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"res", "\[LeftDoubleBracket]", 
       RowBox[{"2", ",", "j"}], "\[RightDoubleBracket]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "nRlist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{
         "nIlist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}]}],
        ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mbres", "=", 
   RowBox[{"res", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"StringForm", "[", 
  RowBox[{
  "\"\<The data after iteration satisfies the constraints with a maximal \
deviation of ``\>\"", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Testconstraints", "[", 
      RowBox[{"mbres", ",", "M", ",", "L"}], "]"}], "[", 
     RowBox[{"alist", ",", "slist"}], "]"}], "//", "Abs"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.800644650755731*^9, 3.800644717904522*^9}, {
   3.8006448689296465`*^9, 3.8006448854720716`*^9}, {3.800644926717795*^9, 
   3.8006450447009964`*^9}, {3.800645361792715*^9, 3.800645392014953*^9}, {
   3.800645652399342*^9, 3.800645652476136*^9}, {3.8006460351380787`*^9, 
   3.8006460667967124`*^9}, {3.800646596222116*^9, 3.800646677181823*^9}, {
   3.800649389594452*^9, 3.8006494421126184`*^9}, {3.8006494732917366`*^9, 
   3.800649743353195*^9}, {3.8006497748768177`*^9, 3.800649776952187*^9}, {
   3.8006500550041265`*^9, 3.800650057550625*^9}, {3.8006502196118197`*^9, 
   3.8006503213420362`*^9}, {3.8006880991008787`*^9, 3.800688101980807*^9}, {
   3.800794338205956*^9, 3.8007943884133053`*^9}, {3.8007944273793573`*^9, 
   3.800794443310714*^9}, {3.800798635978862*^9, 3.8007986443360214`*^9}, {
   3.8008043215407887`*^9, 3.8008043558990097`*^9}, {3.8008101658353767`*^9, 
   3.800810166649169*^9}, 3.8008133352992163`*^9, 3.800813704405814*^9, {
   3.8008137811986675`*^9, 3.800813820030048*^9}, 3.8008138569982195`*^9, 
   3.8008148484511395`*^9, {3.800817368354141*^9, 3.8008173712191715`*^9}, {
   3.8008174052032833`*^9, 3.8008174060940475`*^9}, {3.8008174362999353`*^9, 
   3.8008174847439475`*^9}, {3.8008540746117153`*^9, 3.800854075798456*^9}, {
   3.8008542724294467`*^9, 3.800854302271499*^9}, {3.8008551231009264`*^9, 
   3.8008551381205893`*^9}, {3.800864574925102*^9, 3.800864575098607*^9}, {
   3.8008653234768157`*^9, 3.8008653238158846`*^9}, {3.800868177896562*^9, 
   3.8008681780711393`*^9}, {3.80086877369421*^9, 3.800868774232744*^9}, {
   3.80086932662846*^9, 3.8008693277299523`*^9}, {3.800870601826771*^9, 
   3.8008706107239056`*^9}, {3.8008707430949335`*^9, 
   3.8008707455371075`*^9}, {3.8008733669434767`*^9, 3.800873367617394*^9}, {
   3.8008734097096148`*^9, 3.800873439198683*^9}, {3.8008735412719955`*^9, 
   3.800873549968421*^9}, {3.800873588190359*^9, 3.8008735894575257`*^9}, {
   3.800873644451627*^9, 3.800873674201969*^9}, {3.800874294797468*^9, 
   3.800874310365365*^9}, {3.8008744990504513`*^9, 3.800874512525301*^9}, {
   3.800874668510626*^9, 3.8008746685874443`*^9}, 3.8008783156149206`*^9, 
   3.800878386923524*^9, {3.800878443934467*^9, 3.8008784492742324`*^9}, {
   3.8012120710840592`*^9, 3.80121208013298*^9}, 3.8012123245359845`*^9, {
   3.801396751966608*^9, 3.80139676032609*^9}, 3.801396808400017*^9, 
   3.8013970198591137`*^9, {3.8013970809668193`*^9, 3.8013970936841393`*^9}, {
   3.8013973593338165`*^9, 3.801397361666976*^9}, {3.8013978332188416`*^9, 
   3.8013978343550577`*^9}, 3.8013985480182085`*^9, 3.801398633448189*^9, 
   3.8013987411389027`*^9, 3.802434676295025*^9, {3.8024368397035837`*^9, 
   3.8024368401952887`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"6df77ce4-acda-4896-948e-b1a86ad0075a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot the generated data", "Section",
 CellChangeTimes->{{3.8006470513404355`*^9, 3.800647051722248*^9}, 
   3.8013971215900297`*^9},ExpressionUUID->"1d8dfce1-2349-48bb-a5cf-\
1aae575eed3f"],

Cell[CellGroupData[{

Cell["Definitions", "Subsection",
 CellChangeTimes->{{3.8006471714081445`*^9, 
  3.800647172412458*^9}},ExpressionUUID->"3fa0e5aa-9018-4e27-94f3-\
a415c2dd7eb4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"scheme", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Blend", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.02", ",", "1", ",", "1"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "0.48", ",", "1"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "0", ",", "0.73"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.5", ",", "0", ",", "0.5"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.8", ",", "0.22", ",", "0"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0.55", ",", "0"}], "]"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.8", ",", "0.9", ",", "0"}], "]"}]}], "}"}], ",", 
       RowBox[{"Rescale", "[", 
        RowBox[{"#1", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "]"}]}], "]"}], "&"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BarLegend", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"scheme", "[", "#", "]"}], "&"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.798436296886422*^9, 3.798436299700405*^9}, {
   3.7984369324171267`*^9, 3.7984369326979074`*^9}, 3.7984376103649063`*^9, {
   3.798437810789888*^9, 3.7984378110592895`*^9}, {3.798437907356943*^9, 
   3.7984379124399652`*^9}, {3.798438002840547*^9, 3.7984380600958476`*^9}, {
   3.798438284435835*^9, 3.798438320261653*^9}, {3.7984383692769814`*^9, 
   3.798438393537562*^9}, 3.7984385007469406`*^9, 3.798438541213126*^9, {
   3.7984402390810833`*^9, 3.798440271637184*^9}, {3.79844032654073*^9, 
   3.7984403269028244`*^9}, {3.7984405973295507`*^9, 3.7984406340972676`*^9}, 
   3.800647186161855*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"7fd301de-4eb6-4d6a-b269-7241976b5db1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fcolor", "[", "x_", "]"}], ":=", 
  RowBox[{"(*", 
   FractionBox["4", "5"], "*)"}], 
  FractionBox[
   RowBox[{
    RowBox[{"Erf", "[", 
     RowBox[{"3", "\[Pi]", 
      RowBox[{"(", 
       RowBox[{"x", "-", 
        RowBox[{"1", "/", "2"}]}], ")"}]}], "]"}], "+", "1"}], 
   "2"]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.798278869781365*^9, 3.7982789006756687`*^9}, {
   3.798278975902619*^9, 3.798278995026373*^9}, {3.798279214323556*^9, 
   3.798279235525631*^9}, {3.7982792746604767`*^9, 3.7982792815308027`*^9}, 
   3.798279313844457*^9, {3.798436647110235*^9, 3.7984366513764935`*^9}, 
   3.79843695622151*^9, {3.798438162404728*^9, 3.7984381841982956`*^9}, 
   3.7984382377200546`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"90af2f82-3044-4b55-b6ce-25a1210bcb58"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fcolorscale", "[", 
    RowBox[{"xmin_", ",", "xmax_"}], "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{"fcolor", "[", 
   FractionBox[
    RowBox[{"x", "-", "xmin"}], 
    RowBox[{"xmax", "-", "xmin"}]], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7983941041991835`*^9, 3.798394183552331*^9}, {
  3.798394391702504*^9, 3.798394391941158*^9}, {3.798394461443336*^9, 
  3.798394462496807*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"dfad9972-069b-4604-9952-cd8e34abb181"]
}, Closed]],

Cell[CellGroupData[{

Cell["Ansatz", "Subsection",
 CellChangeTimes->{{3.800647176426075*^9, 
  3.8006471769576583`*^9}},ExpressionUUID->"67bebece-4eb4-4e73-8a43-\
684860c37eda"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Mansatz", "[", 
     RowBox[{"mb_", ",", "M_", ",", "L_"}], "]"}], "[", 
    RowBox[{"alist_", ",", "slist_"}], "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"mb", "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      FractionBox["\[Pi]", "L"], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
          "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
          RowBox[{"Cot", "[", 
           RowBox[{
            FractionBox["\[Pi]", "L"], 
            RowBox[{"(", 
             RowBox[{"x", "-", 
              RowBox[{
              "alist", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}]}], ")"}]}], "]"}]}], "-", " ", 
         RowBox[{
          RowBox[{"Conjugate", "[", 
           RowBox[{
           "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
           "]"}], 
          RowBox[{"Cot", "[", 
           RowBox[{
            FractionBox["\[Pi]", "L"], 
            RowBox[{"(", 
             RowBox[{"x", "-", 
              RowBox[{"Conjugate", "[", 
               RowBox[{
               "alist", "\[LeftDoubleBracket]", "j", 
                "\[RightDoubleBracket]"}], "]"}]}], ")"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}]}]}], "\[IndentingNewLine]",
    "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8006469393545303`*^9, 3.8006470419797935`*^9}, {
   3.8006474091096687`*^9, 3.800647414285569*^9}, 3.8006474536308947`*^9, {
   3.8006474858884897`*^9, 3.8006474950051117`*^9}, {3.8006476642878895`*^9, 
   3.800647672698847*^9}, {3.8006477310694027`*^9, 3.8006477441544247`*^9}, {
   3.8006480838531685`*^9, 3.8006480878357162`*^9}, {3.8006481281916027`*^9, 
   3.8006481356756105`*^9}, {3.8006481723656344`*^9, 3.800648172601558*^9}, {
   3.800648256302684*^9, 3.800648261082184*^9}, {3.800650131765938*^9, 
   3.800650132557243*^9}, {3.8008124539621944`*^9, 3.8008125204135923`*^9}, {
   3.80081344195267*^9, 3.8008134545506725`*^9}, 3.800813575570187*^9, 
   3.8008136261167607`*^9, 3.800814584695134*^9, 3.8008147737298784`*^9, {
   3.800815067195812*^9, 3.800815095041583*^9}, {3.8008545008979692`*^9, 
   3.800854503356142*^9}, {3.800864555631218*^9, 3.800864558478896*^9}, 
   3.800864689058326*^9, 3.800868164490937*^9, {3.8008682607645955`*^9, 
   3.8008682747867594`*^9}, {3.8008685415472784`*^9, 3.800868562354864*^9}, 
   3.800868721473773*^9, {3.800873684752714*^9, 3.80087369625906*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"a4e4f98f-4e04-4c5a-8725-3efe817107d0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Plot definition", "Subsection",
 CellChangeTimes->{{3.801397139863207*^9, 
  3.8013971430149517`*^9}},ExpressionUUID->"8c9d5666-49c0-4bc6-948e-\
3dc0459c169d"],

Cell[BoxData[
 RowBox[{"plot", ":=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParametricPlot3D", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", "v", "]"}], "*", 
         RowBox[{"Cos", "[", "u", "]"}]}], ",", 
        RowBox[{
         RowBox[{"Sin", "[", "v", "]"}], "*", 
         RowBox[{"Cos", "[", "u", "]"}]}], ",", 
        RowBox[{"Sin", "[", "u", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", "0", ",", 
        RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", 
        RowBox[{
         RowBox[{"-", "Pi"}], "/", "2"}], ",", 
        RowBox[{"Pi", "/", "2"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", "None", "}"}]}], ",", 
      RowBox[{"MeshStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Gray", ",", 
           RowBox[{"Opacity", "[", "0.3", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"Gray", ",", 
           RowBox[{"Opacity", "[", "0.3", "]"}]}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"Boxed", "\[Rule]", "False"}], ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<ShrinkWrap\>\"", "\[Rule]", "True"}], "}"}]}], ",", 
      RowBox[{"ViewPoint", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"2.3", ",", 
         RowBox[{"-", "2.7"}], ",", "3.5"}], "}"}]}]}], "\[IndentingNewLine]",
      "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"ParametricPlot3D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Mansatz", "[", 
         RowBox[{"mbres", ",", "M", ",", "L"}], "]"}], "[", 
        RowBox[{"alist", ",", "slist"}], "]"}], "[", "xt", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"xt", ",", "xmin", ",", "xmax"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", "y", ",", "z", ",", "xt"}], "}"}], ",", 
         RowBox[{"scheme", "[", "xt", "]"}]}], "]"}]}], ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<ShrinkWrap\>\"", "\[Rule]", "True"}], "}"}]}]}], "]"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"ListPointPlot3D", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         FractionBox["mbres", 
          RowBox[{"Norm", "[", "mbres", "]"}]], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Mansatz", "[", 
            RowBox[{"mbres", ",", "M", ",", "L"}], "]"}], "[", 
           RowBox[{"alist", ",", "slist"}], "]"}], "[", "0", "]"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Mansatz", "[", 
            RowBox[{"mbres", ",", "M", ",", "L"}], "]"}], "[", 
           RowBox[{"alist", ",", "slist"}], "]"}], "[", "x1", "]"}], "}"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Mansatz", "[", 
            RowBox[{"mbres", ",", "M", ",", "L"}], "]"}], "[", 
           RowBox[{"alist", ",", "slist"}], "]"}], "[", "x2", "]"}], "}"}]}], 
       "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "Black", "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"scheme", "[", 
            RowBox[{"1", "/", "2"}], "]"}], ",", 
           RowBox[{"Opacity", "[", "opac", "]"}], ",", 
           RowBox[{"PointSize", "[", "0.025", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"scheme", "[", 
            FractionBox[
             RowBox[{"x1", "+", 
              RowBox[{"L", "/", "2"}]}], "L"], "]"}], ",", 
           RowBox[{"Opacity", "[", "opac", "]"}], ",", 
           RowBox[{"PointSize", "[", "0.025", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"scheme", "[", 
            FractionBox[
             RowBox[{"x2", "+", 
              RowBox[{"L", "/", "2"}]}], "L"], "]"}], ",", 
           RowBox[{"Opacity", "[", "opac", "]"}], ",", 
           RowBox[{"PointSize", "[", "0.025", "]"}]}], "}"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8013971446249356`*^9, 3.8013971468270826`*^9}, {
  3.801397333379263*^9, 3.8013973359580965`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"94571725-371c-4caa-ac0b-d06e67044f33"]
}, Closed]],

Cell[CellGroupData[{

Cell["Plot", "Subsection",
 CellChangeTimes->{{3.8006471802540913`*^9, 
  3.8006471806211095`*^9}},ExpressionUUID->"94f86593-9641-4356-bc2d-\
ac5c06b33657"],

Cell["Plotting the generated data on the sphere. ", "Text",
 CellChangeTimes->{{3.8013943970662746`*^9, 
  3.8013944166973324`*^9}},ExpressionUUID->"55442361-7349-4bc9-a986-\
7d741f4e84d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xmin", "=", 
   RowBox[{
    RowBox[{"-", "L"}], "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xmax", "=", 
   RowBox[{"L", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"opac", "=", "0.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x1", "=", 
   RowBox[{"-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x2", "=", "1"}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8006471171009197`*^9, 3.8006471559330053`*^9}, {
   3.800647198772564*^9, 3.8006472803997498`*^9}, {3.8006501417804766`*^9, 
   3.8006501477735357`*^9}, {3.8008125319081373`*^9, 
   3.8008125477264614`*^9}, {3.8008125852885113`*^9, 3.800812644692565*^9}, {
   3.8008132870981708`*^9, 3.800813306985011*^9}, {3.80081488105858*^9, 
   3.8008148953072796`*^9}, 3.800864791036626*^9, {3.800874342518265*^9, 
   3.8008743524940805`*^9}, 3.801212130838256*^9, {3.801397134294666*^9, 
   3.801397136453437*^9}, {3.8025012302661667`*^9, 3.8025012304985304`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"6d4578e6-cd24-428f-aaf1-b73576a6d4d2"],

Cell[BoxData["plot"], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"7af81466-5c1d-499d-92ea-a2455a1f6ee8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evolve the random data", "Section",
 CellChangeTimes->{{3.800648342616573*^9, 
  3.8006483454659243`*^9}},ExpressionUUID->"9ab3c0f6-9ba3-475e-8c98-\
b34ce4f2a4dd"],

Cell[CellGroupData[{

Cell["Solver", "Subsection",
 CellChangeTimes->{{3.800648354985369*^9, 
  3.800648355641691*^9}},ExpressionUUID->"9b7c56ce-6f3d-4e62-bd4a-\
a4035a17a5d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"r", "[", "x_", "]"}], ":=", 
   RowBox[{
    FractionBox["\[Pi]", "L"], " ", 
    RowBox[{"Cot", "[", 
     RowBox[{
      FractionBox["\[Pi]", "L"], "x"}], "]"}]}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{3.7983680368178663`*^9, 3.801397483045437*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"450e5579-1155-432d-a551-0cea7201f255"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Solitonsol", "[", 
    RowBox[{"mb_", ",", "slist_", ",", "alist_", ",", "tmin_", ",", "tmax_"}],
     "]"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", "slist", "]"}], "==", 
    RowBox[{"Length", "[", "alist", "]"}]}]}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "a", ",", "s", ",", "sol", ",", "aeqs", ",", "seqs", ",", "ad", ",", 
      "M"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"M", "=", 
      RowBox[{"Length", "[", "slist", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"s", "[", "j", "]"}], "[", "t_", "]"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", "j", "]"}], "[", "t", "]"}], ",", 
          RowBox[{
           RowBox[{"y", "[", "j", "]"}], "[", "t", "]"}], ",", 
          RowBox[{
           RowBox[{"z", "[", "j", "]"}], "[", "t", "]"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "M"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"seqs", " ", "=", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"s", "[", "j", "]"}], "'"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{"2", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Cross", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"s", "[", "j", "]"}], "[", "t", "]"}], ",", 
               RowBox[{
                RowBox[{"s", "[", "k", "]"}], "[", "t", "]"}]}], "]"}], 
             RowBox[{
              RowBox[{"r", "'"}], "[", 
              RowBox[{
               RowBox[{
                RowBox[{"a", "[", "j", "]"}], "[", "t", "]"}], "-", 
               RowBox[{
                RowBox[{"a", "[", "k", "]"}], "[", "t", "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"DeleteCases", "[", 
               RowBox[{
                RowBox[{"Range", "[", "M", "]"}], ",", "j"}], "]"}]}], 
             "}"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"aeqs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", "j", "]"}], "''"}], "[", "t", "]"}], "\[Equal]", 
         RowBox[{"2", " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"s", "[", "j", "]"}], "[", "t", "]"}], ".", 
              RowBox[{
               RowBox[{"s", "[", "k", "]"}], "[", "t", "]"}]}], 
             RowBox[{
              RowBox[{"r", "''"}], "[", 
              RowBox[{
               RowBox[{
                RowBox[{"a", "[", "j", "]"}], "[", "t", "]"}], "-", 
               RowBox[{
                RowBox[{"a", "[", "k", "]"}], "[", "t", "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", 
              RowBox[{"DeleteCases", "[", 
               RowBox[{
                RowBox[{"Range", "[", "M", "]"}], ",", "j"}], "]"}]}], 
             "}"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ad", "[", "j_", "]"}], ":=", 
      RowBox[{"\[ImaginaryI]", 
       RowBox[{
        RowBox[{"(", 
         FractionBox[
          RowBox[{"Cross", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", "j", "]"}], "[", "0", "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{
              RowBox[{"s", "[", "j", "]"}], "[", "0", "]"}], "]"}]}], "]"}], 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", "j", "]"}], "[", "0", "]"}], ".", 
           RowBox[{"Conjugate", "[", 
            RowBox[{
             RowBox[{"s", "[", "j", "]"}], "[", "0", "]"}], "]"}]}]], ")"}], 
        ".", 
        RowBox[{"(", 
         RowBox[{"mb", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"s", "[", "k", "]"}], "[", "0", "]"}], 
               RowBox[{"r", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"a", "[", "j", "]"}], "[", "0", "]"}], "-", 
                 RowBox[{
                  RowBox[{"a", "[", "k", "]"}], "[", "0", "]"}]}], "]"}]}], 
              "-", 
              RowBox[{
               RowBox[{"Conjugate", "[", 
                RowBox[{
                 RowBox[{"s", "[", "k", "]"}], "[", "0", "]"}], "]"}], 
               RowBox[{"r", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"a", "[", "j", "]"}], "[", "0", "]"}], "-", 
                 RowBox[{"Conjugate", "[", 
                  RowBox[{
                   RowBox[{"a", "[", "k", "]"}], "[", "0", "]"}], "]"}]}], 
                "]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", 
               RowBox[{"DeleteCases", "[", 
                RowBox[{
                 RowBox[{"Range", "[", "M", "]"}], ",", "j"}], "]"}]}], 
              "}"}]}], "]"}]}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{"NDSolve", "[", 
       RowBox[{
        RowBox[{"seqs", "~", "Join", "~", "aeqs", "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"s", "[", "j", "]"}], "[", "0", "]"}], "\[Equal]", 
            RowBox[{
            "slist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}],
            ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"a", "[", "j", "]"}], "[", "0", "]"}], "\[Equal]", 
            RowBox[{
            "alist", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}],
            ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"a", "[", "j", "]"}], "'"}], "[", "0", "]"}], 
            "\[Equal]", 
            RowBox[{"ad", "[", "j", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ",", " ", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", "j", "]"}], "[", "t", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "M"}], "}"}]}], "]"}], "~", "Join", "~", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", "j", "]"}], "[", "t", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "tmin", ",", "tmax"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ssol", "[", "j", "]"}], "[", "t_", "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"s", "[", "j", "]"}], "[", "t", "]"}], "//.", "sol"}], 
          ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "M"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"asol", "[", "j", "]"}], "[", "t_", "]"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "[", "j", "]"}], "[", "t", "]"}], "//.", "sol"}], 
          ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "M"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Msol", "[", 
       RowBox[{"x_", ",", "t_"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Refine", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"mb", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"ssol", "[", "j", "]"}], "[", "t", "]"}], 
                RowBox[{"r", "[", 
                 RowBox[{"x", "-", 
                  RowBox[{
                   RowBox[{"asol", "[", "j", "]"}], "[", "t", "]"}]}], 
                 "]"}]}], "-", " ", 
               RowBox[{
                RowBox[{"Conjugate", "[", 
                 RowBox[{
                  RowBox[{"ssol", "[", "j", "]"}], "[", "t", "]"}], "]"}], 
                RowBox[{"r", "[", 
                 RowBox[{"x", "-", 
                  RowBox[{"Conjugate", "[", 
                   RowBox[{
                    RowBox[{"asol", "[", "j", "]"}], "[", "t", "]"}], "]"}]}],
                  "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "M"}], "}"}]}], "]"}]}]}], ")"}], ",", 
         RowBox[{"x", "\[Element]", "Reals"}]}], "]"}], "//", "Quiet"}]}], 
     ";"}]}], " ", "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellLabel->"In[12]:=",ExpressionUUID->"5a93299e-482a-4857-b477-fa0db864238a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Solve", "Subsection",
 CellChangeTimes->{{3.80064837450486*^9, 
  3.8006483749212666`*^9}},ExpressionUUID->"2b34f6e7-f9f5-4e92-b0c1-\
a2534a152ff1"],

Cell["\<\
Find a solution to the half-wave map using the soliton data (mb, slist, \
aslist) on the time interval [tmin,tmax] given by the last two entries by \
explicit time evolution. \
\>", "Text",
 CellChangeTimes->{{3.8013939073016777`*^9, 3.8013939265228577`*^9}, {
  3.801394504857752*^9, 
  3.801394544168296*^9}},ExpressionUUID->"6a8f29a9-360d-4eb3-9b42-\
7cf0212ff8e9"],

Cell["\<\
Depending on the input data there can be numerical restrictions on the size \
of the time interval. \
\>", "Text",
 CellChangeTimes->{{3.8024358265828857`*^9, 
  3.80243585428885*^9}},ExpressionUUID->"11f6a11f-713d-474d-8894-\
975e21decfe8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Solitonsol", "[", 
   RowBox[{"mbres", ",", "slist", ",", "alist", ",", 
    RowBox[{"-", "10"}], ",", "10"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.80250125180175*^9, 3.8025012536138473`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"5c5ba9e1-db57-4781-9f25-0d549827f268"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Make a movie of the solution", "Subsection",
 CellChangeTimes->{{3.8024364881562634`*^9, 
  3.802436501272143*^9}},ExpressionUUID->"0fbd4383-131c-4fc6-9746-\
82ab5f4a60f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"exampleFrames", "=", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Show", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ParametricPlot3D", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", "v", "]"}], "*", 
            RowBox[{"Cos", "[", "u", "]"}]}], ",", 
           RowBox[{
            RowBox[{"Sin", "[", "v", "]"}], "*", 
            RowBox[{"Cos", "[", "u", "]"}]}], ",", 
           RowBox[{"Sin", "[", "u", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "0", ",", 
           RowBox[{"2", "*", "Pi"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"v", ",", 
           RowBox[{
            RowBox[{"-", "Pi"}], "/", "2"}], ",", 
           RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", "None", "}"}]}], ",", 
         RowBox[{"MeshStyle", "\[Rule]", 
          RowBox[{"{", "Gray", "}"}]}], ",", 
         RowBox[{"Axes", "\[Rule]", "False"}], ",", 
         RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}], ",", 
       RowBox[{"ParametricPlot3D", "[", 
        RowBox[{
         RowBox[{"Msol", "[", 
          RowBox[{"xt", ",", "t"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"xt", ",", 
           RowBox[{
            RowBox[{"-", "L"}], "/", "2"}], ",", 
           RowBox[{"L", "/", "2"}]}], "}"}], ",", 
         RowBox[{"PlotStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
         RowBox[{"ColorFunction", "\[Rule]", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"x", ",", "y", ",", "z", ",", "xt"}], "}"}], ",", 
            RowBox[{"scheme", "[", 
             RowBox[{"fcolor", "[", "xt", "]"}], "]"}]}], "]"}]}], ",", 
         RowBox[{"PlotPoints", "\[Rule]", "300"}]}], "]"}]}], "]"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "10"}], ",", "10", ",", "0.1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rasterizedFrames", "=", 
   RowBox[{"Map", "[", 
    RowBox[{"Image", ",", "exampleFrames"}], "]"}]}], ";"}], "\n", 
 RowBox[{"ListAnimate", "[", "rasterizedFrames", "]"}]}], "Input",
 CellChangeTimes->{{3.7983750436743155`*^9, 3.798375044633397*^9}, {
   3.798375312999988*^9, 3.798375316889589*^9}, {3.7983754823307505`*^9, 
   3.7983754839449387`*^9}, {3.7983756501780252`*^9, 
   3.7983756518813944`*^9}, {3.7983757005491343`*^9, 
   3.7983757015803657`*^9}, {3.7984477451115646`*^9, 3.798447745643365*^9}, {
   3.80064842030099*^9, 3.800648422032817*^9}, {3.8006485783499985`*^9, 
   3.8006485823147945`*^9}, {3.8006486912110357`*^9, 3.800648695112984*^9}, {
   3.8006503992307935`*^9, 3.800650400520113*^9}, {3.800681860758541*^9, 
   3.8006818642085805`*^9}, 3.8006881976538353`*^9, {3.801397168719268*^9, 
   3.8013971716236534`*^9}, 3.8013974118461075`*^9, {3.8013975637264657`*^9, 
   3.8013975638900237`*^9}, {3.8013977115828733`*^9, 3.8013977134294*^9}, {
   3.80139781211624*^9, 3.8013978146961746`*^9}, {3.8013988772483883`*^9, 
   3.801398879168519*^9}, {3.8024304385682793`*^9, 3.802430439291341*^9}, {
   3.802434716914013*^9, 3.8024347182291346`*^9}, {3.802434753158719*^9, 
   3.802434755023672*^9}, {3.8024357548028507`*^9, 3.802435755590748*^9}, {
   3.8024364787464237`*^9, 3.8024364799162893`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"9fce3fa5-314e-4dbb-914c-9bd65209ee61"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energyplot", "Subsection",
 CellChangeTimes->{{3.7983758887914047`*^9, 
  3.7983758928727884`*^9}},ExpressionUUID->"61f37a8f-9939-4bd9-9b6d-\
2ac2afb325e9"],

Cell["\<\
The energy density shows clearly that the soliton solution has multiple \
energy lumps moving on the line. The code below generates a simple movie \
showing the time evolution of these lumps. It requires having solved the \
equation already by running the solve cell above.  Since it involves \
computing a Hilbert transform, getting accurate results may take a while. \
\>", "Text",
 CellChangeTimes->{{3.8013972016207094`*^9, 3.801397203605675*^9}, 
   3.8024369103347096`*^9, 
   3.8024381065194526`*^9},ExpressionUUID->"72289502-1d08-4618-ab17-\
694388bbe83c"],

Cell[CellGroupData[{

Cell["Definition", "Subsubsection",
 CellChangeTimes->{{3.80139416665081*^9, 
  3.8013941674982057`*^9}},ExpressionUUID->"6108c628-861e-4f07-86e3-\
9118c469af83"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HtN", "[", 
    RowBox[{"L_", ",", "M_", ",", "der_"}], "]"}], "[", "flist_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"fourier", ",", "hilberttransform"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"fourier", "=", 
      RowBox[{"Fourier", "[", "flist", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"hilberttransform", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"der", "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
        RowBox[{"MapIndexed", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Pi]", " "}], "L"], " ", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                "<", "M"}], ",", 
               RowBox[{
               "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               ",", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
                  "-", 
                 RowBox[{"2", "M"}], "-", "1"}], ")"}]}], "]"}], " ", 
             RowBox[{"Sign", "[", 
              RowBox[{
               RowBox[{
               "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "-", "M"}], "]"}], "*", "#1"}], ")"}], "&"}], ",", "fourier"}],
          "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"MapIndexed", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"Sign", "[", 
              RowBox[{
               RowBox[{
               "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "-", "M"}], "]"}], "*", "#1"}], ")"}], "&"}], ",", "fourier"}],
          "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"InverseFourier", "[", "hilberttransform", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.7900770122621183`*^9, 3.790077049652503*^9}, {
   3.790077359972867*^9, 3.790077370331962*^9}, {3.7900774037687054`*^9, 
   3.7900774073007307`*^9}, {3.7900778231119204`*^9, 
   3.7900778320593643`*^9}, {3.7900781741694136`*^9, 3.7900782432208867`*^9}, 
   3.790078490741969*^9, {3.7900804628044505`*^9, 3.7900805326956472`*^9}, {
   3.790081151946266*^9, 3.7900811566220427`*^9}, {3.790085120468515*^9, 
   3.790085136822502*^9}, {3.790085194493415*^9, 3.790085247549637*^9}, {
   3.790085422605855*^9, 3.7900854277359495`*^9}, 3.7900855008396406`*^9, {
   3.7900861286039166`*^9, 3.7900861532817593`*^9}, {3.7900863768868504`*^9, 
   3.790086386938757*^9}, {3.790089679299218*^9, 3.790089693435286*^9}, {
   3.790089918153383*^9, 3.7900899211480074`*^9}, {3.790090158084466*^9, 
   3.790090159667381*^9}, {3.790090195772226*^9, 3.7900902244936275`*^9}, {
   3.7900903139839187`*^9, 3.7900903155243006`*^9}, {3.7900904082010098`*^9, 
   3.790090410331725*^9}, {3.7900904641453857`*^9, 3.7900905157466516`*^9}, {
   3.7900906062219906`*^9, 3.7900906087093806`*^9}, {3.790090640297655*^9, 
   3.790090651133218*^9}, {3.7900910681985607`*^9, 3.7900910954664*^9}, {
   3.802503213501588*^9, 
   3.802503215118164*^9}},ExpressionUUID->"b9ce1ab9-3639-48b6-9d8c-\
abdc514c3a84"]
}, Closed]],

Cell[CellGroupData[{

Cell["Generate the energy plot", "Subsubsection",
 CellChangeTimes->{{3.8013946954709525`*^9, 
  3.8013946980084534`*^9}},ExpressionUUID->"dc0b2462-c338-41a9-becf-\
e41e92ae675a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NN", "=", "512"}], 
   RowBox[{"(*", 
    RowBox[{
    "the", " ", "number", " ", "of", " ", "bins", " ", "in", " ", "the", " ", 
     "discretization"}], "*)"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Energylist", "[", "t", "]"}], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Msollist", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Msol", "[", 
           RowBox[{
            RowBox[{
             FractionBox["L", "NN"], "x"}], ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "NN"}], ",", "NN"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"HtNsol", "=", 
        RowBox[{
         RowBox[{"HtN", "[", 
          RowBox[{"L", ",", "NN", ",", "1"}], "]"}], "[", "Msollist", "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             FractionBox["L", "NN"], 
             RowBox[{"(", 
              RowBox[{"j", "-", "NN"}], ")"}]}], ",", 
            RowBox[{"-", " ", 
             RowBox[{
              RowBox[{
              "Msollist", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}], ".", 
              RowBox[{
              "HtNsol", "\[LeftDoubleBracket]", "j", 
               "\[RightDoubleBracket]"}]}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{
             RowBox[{"2", "NN"}], "+", "1"}]}], "}"}]}], "]"}], "//", 
        "Re"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"t", ",", 
      RowBox[{"-", "10"}], ",", "10", ",", "1"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Energylist", "[", "t", "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "L"}], "/", "2"}], ",", 
          RowBox[{"L", "/", "2"}]}], "}"}], ",", "All"}], "}"}]}], ",", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}], ",", 
        RowBox[{"scheme", "[", 
         RowBox[{"fcolor", "[", "x", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"-", "10"}], ",", "10", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.79837878136596*^9, 3.7983787991416135`*^9}, {
   3.79837883535789*^9, 3.7983788737654195`*^9}, {3.798378906039641*^9, 
   3.7983789064442654`*^9}, {3.798378963386137*^9, 3.798378968340706*^9}, {
   3.798379040551238*^9, 3.798379101320839*^9}, {3.7983791399907637`*^9, 
   3.798379142088418*^9}, {3.798379410894104*^9, 3.798379419112022*^9}, 
   3.798379535896079*^9, {3.798379575781266*^9, 3.798379622664277*^9}, {
   3.798379926296739*^9, 3.7983799863070917`*^9}, {3.7983840603055506`*^9, 
   3.798384079014309*^9}, {3.7983967287715073`*^9, 3.798396729176489*^9}, {
   3.798396771455059*^9, 3.7983967747156067`*^9}, {3.798447354194581*^9, 
   3.7984474031735063`*^9}, {3.7984502458650136`*^9, 3.798450246920076*^9}, {
   3.7984502793382573`*^9, 3.7984502817042766`*^9}, {3.7984657353209767`*^9, 
   3.7984657370792303`*^9}, {3.800648892586033*^9, 3.800648892791993*^9}, {
   3.8006491877410145`*^9, 3.80064918802941*^9}, {3.801397224530113*^9, 
   3.801397240581772*^9}, {3.8013980162195444`*^9, 3.8013980213453493`*^9}, {
   3.801398093362623*^9, 3.801398095556057*^9}, {3.8013990072518253`*^9, 
   3.80139900801629*^9}, {3.8013991107525024`*^9, 3.8013991114109683`*^9}, 
   3.8024366800910344`*^9, {3.80243695655442*^9, 3.802436956990224*^9}, {
   3.802501352386083*^9, 3.8025013525995455`*^9}, {3.8025014021032944`*^9, 
   3.802501411807233*^9}, 
   3.802503209402404*^9},ExpressionUUID->"783b8514-0b58-4309-bc8d-\
696f1971f92d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.801394817096448*^9, 
  3.8013948183764806`*^9}},ExpressionUUID->"46d92d59-4e29-417e-bdd7-\
43a5c2c2c4b4"],

Cell["\<\
The pictures in the paper are generated using the data given below, which we \
generated using the algorithm above. To see what these examples look like, \
simply evaluate the relevant cell below and then move up to evaluate the plot \
cell, the time evolution or the energy plot.  \
\>", "Text",
 CellChangeTimes->{{3.801394820633911*^9, 
  3.801394912597671*^9}},ExpressionUUID->"535c39ce-b4f8-4f4b-8eda-\
4b34876802eb"],

Cell[CellGroupData[{

Cell["Two-soliton", "Subsection",
 CellChangeTimes->{{3.80139514907723*^9, 
  3.801395150520075*^9}},ExpressionUUID->"7788f62d-c2fe-459e-87f5-\
5a3248e73d74"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mbres", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", 
     "1.1980528108403904874384941304463225942665891550849479112491855107502853\
98921419074265186561382971518024285538489399137880743336091998428`110.\
68825070835338"}], "}"}]}], ";", 
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "0.8298879897348444318375105289251530080671593851204996055686521858\
730330976794220684463489886751985132142725404308514205143399039296883962220709\
3917234378534737243010640769108675775217213905550415482321118568912557`200."}]\
, "+", 
      RowBox[{
      "1.574147498984607312110672418655768390133516157292958828474173155654620\
302164046468399031173618687586746411128243013566571982339853333316298977113368\
85350339652277712138037471902494045258665213443170941342265265144`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "3.1137911601027998245807030061548861825316484593900569269660920840846968\
006953281088168643473578953849882602955379106454596183856640568227912306331614\
6731797872780882102282135485383049501251595862174741111733518032`200.", "+", 
      RowBox[{
      "0.386536875435193342709170017772038781449956010825391391438185220260759\
359567885392084658738158944953032153781371795699265161244156311858488034704982\
86107802541664897806224191460180893045982617529680253463333214517`200.", " ", 
       "\[ImaginaryI]"}]}]}], "}"}]}], ";", 
  RowBox[{"slist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "0.56178370904265230560167156707632022556308083258491310518473823238435\
4997944904423283949313936198192303443663305819355802772365575343541`111.\
10412207046511", "-", 
        RowBox[{
        "0.1945132475198428592249535558258919243556544419557214484313899832814\
18739779850025379161216982860596537628042933846926141669945759987725`110.\
6970811770729", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.13255854319249733963604679272608482997489962966663403861080080\
6016762462913289588841813613353006800700828710369633443826377922629468178`110.\
54297692438031"}], "-", 
        RowBox[{
        "0.6131652174702649043578601558663876793504056976686234694453197108252\
56232825604416864191965291096881600719344380443482785752994498940495`111.\
10917797673645", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.29899856361934685043483596450359989752675958140589445761552969488310\
4624263364583866959793299248447845433166437540682727287212771437386`111.\
13038507032658", "+", 
        RowBox[{
        "0.0936261544088846089597578209642421461714271508303522736832921169430\
75297756198044214542430809413459854472662348012868437612117471528242`111.\
0060347660718", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "0.01593167427892680711874259684956447566879618433710447719764937\
2500305991468142110366169935751106675904987095120469298832222224824246686`110.\
17075067778116"}], "-", 
        RowBox[{
        "0.1310584134892535174162428162080211955268151378565897193343925751085\
86048768925027760817437435014643028564145615748352342803984876365687`110.\
82315525996644", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.09991973547524886190570744313176370526028236930354586078440420984173\
5378408116561920400185734315604979276521080472024278949931992399427`110.\
87719710024533", "+", 
        RowBox[{
        "0.2012436509893214096956707564357198208142018376408563594778957876011\
90009141363465850722296356947943962942204838810715963131661056653502`110.\
78978687492683", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.23707256234422137642513667238978580599646026315476907104486657848918\
1585608535744463145017169904415625858572837758831942951538858632532`110.\
81669906673125", "-", 
        RowBox[{
        "0.0936261544088846089597578209642421461714271508303522736832921169430\
75297756198044214542430809413459854472662348012868437612117471528244`110.\
89138665516593", " ", "\[ImaginaryI]"}]}]}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.80139511643077*^9, 3.8013951446334105`*^9}, {
  3.801395459993582*^9, 3.801395464328677*^9}, {3.8013962647408533`*^9, 
  3.801396278259999*^9}, {3.801397918690342*^9, 3.8013979219132957`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"81b9b857-cf8f-44e2-b456-2dc8fbca8923"]
}, Closed]],

Cell[CellGroupData[{

Cell["Three-soliton", "Subsection",
 CellChangeTimes->{{3.801395604613312*^9, 
  3.801395606051881*^9}},ExpressionUUID->"bec24282-f4bf-4a0d-a617-\
c7fa846761f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "5"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mbres", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", 
     "1.6918624865165247190526544799848445545175000056503852450864757356396368\
90737384263801713768116643`70.74947570858342"}], "}"}]}], ";", 
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "0.7970255610381824012794386965502122923281922119272452037940822068\
966818156127061260224065489493439731978542417542800360002370004984065350173280\
5486784566734007217215303101359697775763976070612131910029547960781551`200."}]\
, "+", 
      RowBox[{
      "0.271365674658537960022193603835993942729350755084440859697420179588719\
044384207117198267959638250370648670142232105151664383497788789631401158209859\
37436647942679836000235286101510978855273816063754937529886577984`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.6924864417734892731543041290903242690346157985857482654858001122\
360471370544072786252785762287726701876869029908462873288923980460781584079444\
9393012607202549474520290492035357478832326415257855476553180924214777`200."}]\
, "+", 
      RowBox[{
      "1.077145646838981410223842629551668665251321889403125803823387697048163\
234110497750974014200643771949365324638235195422510690809172777238155342194730\
27977022670737873095643608273989707256031974796754323695028010174`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "1.4938291640452681172804864630533686509985233083554800628238720437799072\
090688118001681548830769827408720068361340870473966889022954079267118408394482\
8883517417147142322927101893107167345696033950392074790741484822`200.", "+", 
      RowBox[{
      "1.956316770180780986461541881945373809937835926619118312861505186965005\
215886987222723780857466575392758088987634123914213346036471820280636344419469\
57329791806502652277784341361623818977902193074256012080883704315`200.", " ", 
       "\[ImaginaryI]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "0.22715329885898408505656944561583599596365404929061161983108798677762\
8739595728394773846598696514`71.3265270843186", "+", 
        RowBox[{
        "0.1915325509216918228728268132504721914690197396253191242913775191679\
15701744833786001111739535417`71.24588431714558", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
       "0.19153607963703668650391781493472520942959684207647710843329623233398\
4047877388105125847598876427`71.24589866137848", "-", 
        RowBox[{
        "0.2271406471910792659469857332003321569534120605050529731154772603824\
17910030829450118534067534288`71.32650838622168", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
       "0.00059405347296809842736963882102424572152423472820795715557723170594\
7443036191887182352815445231`70.8877566224558", "-", 
        RowBox[{
        "0.0027298746894553882457275696046392972982073128570355092652324778993\
56527730702449575876550924096`71.57136925554663", " ", "\[ImaginaryI]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "0.14222532554866881738342881148817607605887349711375967509083477\
9876100579155121057384659542760607`70.79509261653692"}], "-", 
        RowBox[{
        "0.4156309085468292330066639379866052430918228304482551115824698113643\
8246575529836980847598275217`71.12014777538545", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
        RowBox[{
        "-", "0.43424423637565190075349356722633940103123907848831194205915524\
6672056706671160148028017868791045`71.28517403047664"}], "-", 
        RowBox[{
        "0.1126839326841304648990228382697408561349088866839710337571543785697\
02468984523275892731552023447`70.54101889252495", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
       "0.31144793195036259979592512321718182190408280645126547029785183201680\
5557695110978098306835882423`70.97233322420793", "-", 
        RowBox[{
        "0.3469138128475589966687320656230663863683498880369421838675667722412\
871709511997670662372258953`71.57792332790123", " ", "\[ImaginaryI]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "0.36261670312481935939686900284331761810284221742984597191183324\
6159770696381460237024460983812849`71.59681070895994"}], "+", 
        RowBox[{
        "1.2645884575398333290243273675781729789519020735643234325629758831509\
9482360435836800835926956041`71.49257534851542", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
        RowBox[{
        "-", "0.05713042925168811757272401037418980109200160841395212307419488\
6262970628797920904503201281702571`70.92140710376674"}], "+", 
        RowBox[{
        "0.6508842034560469199523532296513561762439198339326974869295010613295\
44187022311357235743041767846`71.50340509643792", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
       "1.41786112230869541976619165750799333728196548354646963177212353131756\
0960208178637644510691769599`71.49968742457202", "+", 
        RowBox[{
        "0.3496436875370143849144596352277056836665572008939776931327992501406\
43734405696753188729563549984`71.61368369422962", " ", "\[ImaginaryI]"}]}]}], 
      "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.801395922868759*^9, 3.8013959395737267`*^9}, {
   3.8013962843412724`*^9, 3.801396292598493*^9}, 
   3.8013986195732903`*^9},ExpressionUUID->"60c398e5-5839-4ed5-bfe8-\
ccb98acec1fd"]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-soliton", "Subsection",
 CellChangeTimes->{{3.8013961908997726`*^9, 
  3.801396192387893*^9}},ExpressionUUID->"70d58772-03df-4b01-854a-\
c9f8a7b6b581"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mbres", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", 
     "1.3585032952175504020497145019909422381740241497527111158141127993261513\
25632594815871446353973285`74.49881682606436"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.8098294765860042935339300462739048606599316658059040524895209332185156\
884533626049688020348090821727482716202524733064968347723504716549975771808193\
2654852454008036839729285312469991340139971179274009904715761667`200.", "+", 
      RowBox[{
      "0.186500092041341214268392292731067776622236928628218219602955274768171\
990618507932291849468211653339833592076997106184973657153411936694802442978815\
40298720031396377363128785905161327907986455376891058089515167411`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.7866602826657777508662046492069623627289128553570214491899804614\
959538305153281159351169823681159801740307984579082499128181395656960502109588\
2380604878010935592589588676577817625942349306508749723331152405101729`200."}]\
, "+", 
      RowBox[{
      "0.206227621884643243469056704256321751097883728490326825310886732092808\
273742080199973379616710350599239155788950976268363081182415003074602806710862\
5321166914947618441835888084625117092771761084463898534984786192`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "0.0302009498447801718116897242602412613492838160837985429400834717076738\
113358671185661854895285761880554181625822184312423944811090820672752601069620\
4535056532833413117492033909900615452206863689904857622241507344`200.", "+", 
      RowBox[{
      "1.729135445892936282612915104956758337249650058844778960803039210453635\
983893227068184045019514820981321209690242331013979519168167247179961639777058\
75199670450433887024263181016016791841571462327286005802914333679`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "2.0923811723665396895257952358572796781463139744616083698646835776629627\
447809074610246553201815930793980017721629509014728992919047513618243232225910\
9612832417361165024506195918938331344350819932341657934420995733`200.", "+", 
      RowBox[{
      "0.765537347721747031720729930852090608338091233667487773972061721240122\
676753025668359057600374913130051619028637548327569200682428995166889042725983\
80844935887572494299021097910087287977878738636044846838648812489`200.", " ", 
       "\[ImaginaryI]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "0.06202526730984044726552197701493499227281560975366084574473101\
8454507448630790581927316527230879`74.72996366007101"}], "-", 
        RowBox[{
        "0.0791289874360082773009600220915081264126394519054967837568373455395\
26987081729328344962938118872`74.70956271871674", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
       "0.10492975923970315591621697565193346672994422548038500408701956443546\
7350664386785529867322231114`74.96171824063126", "+", 
        RowBox[{
        "0.0010943445837464915870398675840837233542318188817558889696482659515\
92177037053363481797111772655`72.82984630651762", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
       "0.04809291377614211438039840988707834389335132815931027533734361052595\
9867722776864850135989321034`74.46169982605133", "-", 
        RowBox[{
        "0.1044400415153246706987691321242902725599776768738229976185603316224\
21473033586651853691499705932`75.21820981595168", " ", "\[ImaginaryI]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "0.\
154025259175793497851467927769160135728754502372332648800897546128446480232261\
198951574428083886`75.04019116706701", "-", 
        RowBox[{
        "0.0562074901887232101502851304911024392655885986001728049292753575261\
21310576225341675509950020566`74.71365967397371", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
        RowBox[{
        "-", "0.05250236230377915647475428681999590969384413687485514137467983\
974491374768147989429293634085343`74.67675627612444"}], "-", 
        RowBox[{
        "0.1647906661256098410552065581434269904625394923107188450615039633211\
59338089314013479050716720827`75.04974588002382", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
        RowBox[{
        "-", "0.06192717414252069030888031452556978740374850953314721345166886\
0910787131951285198440530267757941`75.12220914568246"}], "-", 
        RowBox[{
        "0.0000883939370217308337018298012279178894018524931337645894544452335\
90441215854894009791897928776`72.52177701136495", " ", "\[ImaginaryI]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "0.67149533988362316013343724034841736981368425175418648823845340\
6366423190444607116614988663582203`75.2334350789142"}], "+", 
        RowBox[{
        "0.5026013676144149628263783884103676642697994802488502770611435299059\
33644896231881522218843661072`75.12684550971917", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
        RowBox[{
        "-", "0.22359990182530231732952880320236773092256600462001010612619194\
5943456200931502378712480035142038`74.84607979798776"}], "-", 
        RowBox[{
        "1.0796847959841721249983519222582378158158104174727969834958597469217\
95897662764173652607550202151`75.27139693403345", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
       "0.96300474585601627218718120645456990937019374633626616839434840800793\
4111866333313804101264409754`75.29478209796417", "+", 
        RowBox[{
        "0.0997680044686383361403088164181391030332796950778626939452587192635\
24075593765369089072000981961`74.85748424089782", " ", "\[ImaginaryI]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "0.54399324578949065822182214866131422768245464942316244862396544615111\
9622632212004778005572565634`75.47513832182015", "-", 
        RowBox[{
        "0.1508046780463272230418044781141717274045540467181551895446500231497\
10865154173261336811004676011`75.00973187831305", " ", "\[ImaginaryI]"}]}], 
       ",", 
       RowBox[{
       "0.15087652730050901248029710356264112376814473527008124385412694565420\
7301551911691670339640102381`75.00966066613069", "+", 
        RowBox[{
        "0.5443933736706418564443820271214538906241495437807583639534392499185\
08034448691110010443491768392`75.475167187734", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.02089210294498168982344357135385268268068758748484977120389407\
1242077678445975385221223884268866`75.49545711496812"}], "+", 
        RowBox[{
        "0.0047604309837080653921621455073790874160998342890939515301670729274\
1067347834150609804463488295`74.95390667395591", " ", "\[ImaginaryI]"}]}]}], 
      "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.801396167876281*^9, 3.8013961863111615`*^9}, {
   3.8013962976553893`*^9, 3.8013963003248262`*^9}, 3.801396518691134*^9, 
   3.8013987325165896`*^9},ExpressionUUID->"f04bf0d7-6b8d-499e-99e3-\
c5928256bcba"]
}, Closed]],

Cell[CellGroupData[{

Cell["Five-soliton", "Subsection",
 CellChangeTimes->{{3.801396493268873*^9, 
  3.8013964945952873`*^9}},ExpressionUUID->"37c06f27-f5ad-4f28-aa49-\
388ad9312e4b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mbres", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", 
     "1.0303640221455121705198969382913914162004199597097744965378740525318486\
8222616`64.04970260690571"}], "}"}]}], ";", 
  RowBox[{"alist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "1.3100623197193426849387274354521349565655615677888052121038170009034900\
192984519828685995024812589918453130246397698887148233637267593440974498730648\
7087586168787324102407208024604829233111700287718342308115851197`200.", "+", 
      RowBox[{
      "0.370131418005542306029464680114738766018545039107057986390189386995408\
933961915899453214743972699899162204583143626183438034132310730171138297358945\
8690606543101948495090779547742456272234089341781372409123395873`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
     "0.4340921089966340766422809367904873393582874600980770083533683239427175\
195211775656561032792349223946937251068693593765044355813603415559579586448453\
555883363482145323010307717258304034076020492470120334796389976`200.", "+", 
      RowBox[{
      "4.511368660522085548200607503183930367908763463171206315409711932057524\
104492641793314753227767444261094432907823805026265369866524610312680166619735\
76870526260908276971910894653220589384684555087082381797573933948`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "2.3234754919717073388947383161839641118204756578347303518460148780\
630182186321682508277508983632230215693770649503784345786395173946748429501356\
4700641605742213329463632905814886985936496344562234731408944012162804`200."}]\
, "+", 
      RowBox[{
      "0.171693297436960204505687352909347320829538723779723309420464803282793\
459500111660282686420561614253182438512248132622973910503062320732997340294355\
33161031563566079805187509926439048376476733521787816686109527469`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "0.9371546269960982982367971301450286426720242380230614068637930133\
990573293065063024271301716772377984846432301685661488020325691741270117504605\
3225379681635713886223660348496327870663137019955232423688276069458534`200."}]\
, "+", 
      RowBox[{
      "0.502445086337772391784584649502473497809007738268490952333179815085037\
590695179906332080825179188767829058244297661787967451829443076052353412306532\
83025212077545538522562071628602949350290515256345396545764415614`200.", " ", 
       "\[ImaginaryI]"}]}], ",", 
     RowBox[{
      RowBox[{
      "-", "1.9210808153361997896354868483874930847716027085287347896033914772\
682958663014295691255919508003719486526973091265418685724703038074062409227780\
7752826409260605941690921178137047600663723344350085198144236530804455`200."}]\
, "+", 
      RowBox[{
      "4.242381774138927178266442983818939490611314538692259113572448902554144\
214901642885273829587828750641654314653744993726615765799584246172959363834034\
42430009754398542996320572606323004948372186098903194205293604236`200.", " ", 
       "\[ImaginaryI]"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"slist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "0.02809139099400746919813681274365240767006163625181960830613289309475\
587409707`63.77829055626247", "-", 
        RowBox[{
        "0.0982359264000529102486379166902088624937394261210720786605871083578\
9524601699`64.39071730251996", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.10088107686195965085894383760997847571924457758110428447289871917978\
277372771`64.39432181749092", "+", 
        RowBox[{
        "0.0306323792893611701643231260237823330685525180184006083192555874515\
5224893132`63.80538427530365", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.01385571479155682453844727111018118995120290862923988338673201788382\
323159702`64.10329331492646", "-", 
        RowBox[{
        "0.0238633369960675424488354946724121759350205020499432987653016157138\
8666303475`64.4550485147724", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "0.21834182860121896300621276539595475369573545314488736594286530\
12285041139599`64.46888810477503"}], "-", 
        RowBox[{
        "0.0458883958375846919860159895821293693624560026373885941509159942514\
6509289213`63.71465592360842", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.04657057969996949863474238015309897715550433205696097442267457360405\
598822891`63.72570326138799", "-", 
        RowBox[{
        "0.2151299352455763405068041898845608215444313943735503559712766468989\
2817782921`64.46607727087796", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.00001652638419173368899467244351184569845042604592808065695634\
73180612175335`61.09321946285324"}], "+", 
        RowBox[{
        "0.0381489104998286328098848446769460130697699583425866350341682615965\
712039762`64.57449594907222", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "0.08978085827901524476260365726415110111106140117193801810979849820238\
661979469`64.42296332427726", "-", 
        RowBox[{
        "0.0452063692329508363582691540201040821122713588794347846983688119520\
8800538631`64.11526736371185", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.04318401243820247872863615066879737450193777084604078589446796987911\
555941936`64.09722837361203", "+", 
        RowBox[{
        "0.0902120870089470060195696817566783903370381228041699704921883653502\
4842688892`64.42540965505148", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.01831700203376677902186948704732820300861387580464909649841792707181\
316952507`64.53300156239938", "+", 
        RowBox[{
        "0.0088959285827143288983329388084298855505969310058104929194031341062\
0737293709`64.29199831455522", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
        "-", "0.05736640676216880682588813875232510274434168481946463813860440\
695598215911559`64.01023284830704"}], "+", 
        RowBox[{
        "0.3478789480774586485678534642608274056521999643631902456554271522010\
9729412541`64.6374624579733", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.25664761810888106187256410567393873136818954936340554218019194101534\
137793503`64.60088085431562", "+", 
        RowBox[{
        "0.1130608074598757959216849516407619849740141794211071386373082250016\
6394447546`64.31450137332979", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
       "0.25668938989171694180065402870495265812166313416637974861619159727323\
539829662`64.68149650542261", "-", 
        RowBox[{
        "0.0352964401857787959230617969678497477254646062111796235438489583636\
3555827757`64.12342307500211", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "0.20685111972116069738438719920630202732182664596016159456045800545476\
358434842`64.38989889892036", "-", 
        RowBox[{
        "0.2160498399810448344468008839841611625109188973253455789939110805047\
769634966`64.42593103118715", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.21628176658559147307057520238696512844740721604807435181120642\
740992033808743`64.42565098510143"}], "-", 
        RowBox[{
        "0.2078094570303944564320156880013684542298307632339437328129300988861\
6989308006`64.39108802774771", " ", "\[ImaginaryI]"}]}], ",", 
       RowBox[{
        RowBox[{
        "-", "0.02106863130272498952142820066284325487381472985732347751595427\
006995426787137`64.57489591045818"}], "+", 
        RowBox[{
        "0.0121149380993033766636795081563232332889435520404713018885750627983\
2716997981`64.36595000549954", " ", "\[ImaginaryI]"}]}]}], "}"}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8013964689808435`*^9, 3.801396513267275*^9}, 
   3.8013988380202236`*^9},ExpressionUUID->"4ccf01fe-59ce-4b67-a331-\
ba0228f70355"]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2c023acf-8101-4d4b-95af-4609084486c1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 160, 3, 97, "Title",ExpressionUUID->"41f88ea6-ba98-49d7-836a-7f17ddc19444"],
Cell[CellGroupData[{
Cell[765, 29, 170, 3, 67, "Section",ExpressionUUID->"61532649-23dc-4c4b-be3a-f2143ac65904"],
Cell[938, 34, 12862, 313, 661, "Input",ExpressionUUID->"44c3eaab-f165-4790-9f22-bacc74e47eab",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[13837, 352, 219, 3, 53, "Section",ExpressionUUID->"56522f85-c1e3-4f38-a1ca-805aca1bc7f2"],
Cell[CellGroupData[{
Cell[14081, 359, 172, 3, 54, "Subsection",ExpressionUUID->"9c119b64-48e0-43fb-9db7-924d850b8af2"],
Cell[14256, 364, 8548, 201, 561, "Input",ExpressionUUID->"7462363c-ece5-457c-8f40-6dc07d0f3440",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[22841, 570, 165, 3, 38, "Subsection",ExpressionUUID->"1f2206f7-087e-45bd-b025-f4601b703f14"],
Cell[23009, 575, 5708, 132, 327, "Input",ExpressionUUID->"de52e4ad-6bbe-4f4b-80d9-683a70af56e6",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[28754, 712, 161, 3, 38, "Subsection",ExpressionUUID->"a2c4105d-63d4-4a67-89c9-061716c37c21"],
Cell[28918, 717, 3603, 92, 305, "Input",ExpressionUUID->"2f9c4e18-9204-4d94-be4b-0143cc3d4e84",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[32558, 814, 235, 4, 38, "Subsection",ExpressionUUID->"8df32386-e0dd-4c23-b453-03ffa9088fe4"],
Cell[32796, 820, 380, 7, 58, "Text",ExpressionUUID->"fd784923-9b62-4df6-85dd-f1e96a0339d8"],
Cell[33179, 829, 7145, 157, 460, "Input",ExpressionUUID->"6df77ce4-acda-4896-948e-b1a86ad0075a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40373, 992, 195, 3, 67, "Section",ExpressionUUID->"1d8dfce1-2349-48bb-a5cf-1aae575eed3f"],
Cell[CellGroupData[{
Cell[40593, 999, 161, 3, 54, "Subsection",ExpressionUUID->"3fa0e5aa-9018-4e27-94f3-a415c2dd7eb4"],
Cell[40757, 1004, 1995, 46, 82, "Input",ExpressionUUID->"7fd301de-4eb6-4d6a-b269-7241976b5db1",
 InitializationCell->True],
Cell[42755, 1052, 829, 20, 60, "Input",ExpressionUUID->"90af2f82-3044-4b55-b6ce-25a1210bcb58",
 InitializationCell->True],
Cell[43587, 1074, 536, 13, 60, "Input",ExpressionUUID->"dfad9972-069b-4604-9952-cd8e34abb181",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[44160, 1092, 156, 3, 38, "Subsection",ExpressionUUID->"67bebece-4eb4-4e73-8a43-684860c37eda"],
Cell[44319, 1097, 2729, 60, 114, "Input",ExpressionUUID->"a4e4f98f-4e04-4c5a-8725-3efe817107d0",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[47085, 1162, 165, 3, 38, "Subsection",ExpressionUUID->"8c9d5666-49c0-4bc6-948e-3dc0459c169d"],
Cell[47253, 1167, 4755, 124, 233, "Input",ExpressionUUID->"94571725-371c-4caa-ac0b-d06e67044f33",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[52045, 1296, 156, 3, 38, "Subsection",ExpressionUUID->"94f86593-9641-4356-bc2d-ac5c06b33657"],
Cell[52204, 1301, 189, 3, 35, "Text",ExpressionUUID->"55442361-7349-4bc9-a986-7d741f4e84d4"],
Cell[52396, 1306, 1124, 24, 123, "Input",ExpressionUUID->"6d4578e6-cd24-428f-aaf1-b73576a6d4d2",
 InitializationCell->True],
Cell[53523, 1332, 109, 1, 28, "Input",ExpressionUUID->"7af81466-5c1d-499d-92ea-a2455a1f6ee8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[53681, 1339, 169, 3, 67, "Section",ExpressionUUID->"9ab3c0f6-9ba3-475e-8c98-b34ce4f2a4dd"],
Cell[CellGroupData[{
Cell[53875, 1346, 154, 3, 54, "Subsection",ExpressionUUID->"9b7c56ce-6f3d-4e62-bd4a-a4035a17a5d9"],
Cell[54032, 1351, 403, 11, 59, "Input",ExpressionUUID->"450e5579-1155-432d-a551-0cea7201f255",
 InitializationCell->True],
Cell[54438, 1364, 9731, 266, 358, "Input",ExpressionUUID->"5a93299e-482a-4857-b477-fa0db864238a",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[64206, 1635, 154, 3, 38, "Subsection",ExpressionUUID->"2b34f6e7-f9f5-4e92-b0c1-a2534a152ff1"],
Cell[64363, 1640, 378, 8, 35, "Text",ExpressionUUID->"6a8f29a9-360d-4eb3-9b42-7cf0212ff8e9"],
Cell[64744, 1650, 251, 6, 35, "Text",ExpressionUUID->"11f6a11f-713d-474d-8894-975e21decfe8"],
Cell[64998, 1658, 315, 6, 28, "Input",ExpressionUUID->"5c5ba9e1-db57-4781-9f25-0d549827f268"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65350, 1669, 178, 3, 54, "Subsection",ExpressionUUID->"0fbd4383-131c-4fc6-9746-82ab5f4a60f8"],
Cell[65531, 1674, 3596, 78, 166, "Input",ExpressionUUID->"9fce3fa5-314e-4dbb-914c-9bd65209ee61"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69164, 1757, 162, 3, 54, "Subsection",ExpressionUUID->"61f37a8f-9939-4bd9-9b6d-2ac2afb325e9"],
Cell[69329, 1762, 574, 10, 81, "Text",ExpressionUUID->"72289502-1d08-4618-ab17-694388bbe83c"],
Cell[CellGroupData[{
Cell[69928, 1776, 162, 3, 45, "Subsubsection",ExpressionUUID->"6108c628-861e-4f07-86e3-9118c469af83"],
Cell[70093, 1781, 3504, 77, 214, "Input",ExpressionUUID->"b9ce1ab9-3639-48b6-9d8c-abdc514c3a84",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[73634, 1863, 179, 3, 37, "Subsubsection",ExpressionUUID->"dc0b2462-c338-41a9-becf-e41e92ae675a"],
Cell[73816, 1868, 4182, 102, 213, "Input",ExpressionUUID->"783b8514-0b58-4309-bc8d-696f1971f92d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78059, 1977, 155, 3, 67, "Section",ExpressionUUID->"46d92d59-4e29-417e-bdd7-43a5c2c2c4b4"],
Cell[78217, 1982, 432, 8, 58, "Text",ExpressionUUID->"535c39ce-b4f8-4f4b-8eda-4b34876802eb"],
Cell[CellGroupData[{
Cell[78674, 1994, 158, 3, 54, "Subsection",ExpressionUUID->"7788f62d-c2fe-459e-87f5-5a3248e73d74"],
Cell[78835, 1999, 4590, 97, 790, "Input",ExpressionUUID->"81b9b857-cf8f-44e2-b456-2dc8fbca8923"]
}, Closed]],
Cell[CellGroupData[{
Cell[83462, 2101, 161, 3, 38, "Subsection",ExpressionUUID->"bec24282-f4bf-4a0d-a617-c7fa846761f3"],
Cell[83626, 2106, 5683, 126, 666, "Input",ExpressionUUID->"60c398e5-5839-4ed5-bfe8-ccb98acec1fd"]
}, Closed]],
Cell[CellGroupData[{
Cell[89346, 2237, 162, 3, 38, "Subsection",ExpressionUUID->"70d58772-03df-4b01-854a-c9f8a7b6b581"],
Cell[89511, 2242, 7377, 160, 854, "Input",ExpressionUUID->"f04bf0d7-6b8d-499e-99e3-c5928256bcba"]
}, Closed]],
Cell[CellGroupData[{
Cell[96925, 2407, 162, 3, 38, "Subsection",ExpressionUUID->"37c06f27-f5ad-4f28-aa49-388ad9312e4b"],
Cell[97090, 2412, 8187, 178, 1082, "Input",ExpressionUUID->"4ccf01fe-59ce-4b67-a331-ba0228f70355"]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


